The Initial Mass Function in the Nearest Strong Lenses from SNELLS: Assessing the Consistency of Lensing, Dynamical, and Spectroscopic Constraints

We present new observations of the three nearest early-type galaxy (ETG) strong lenses discovered in the SINFONI Nearby Elliptical Lens Locator Survey (SNELLS). Based on their lensing masses, these ETGs were inferred to have a stellar initial mass function (IMF) consistent with that of the Milky Way, not the bottom-heavy IMF that has been reported as typical for high-$\sigma$ ETGs based on lensing, dynamical, and stellar population synthesis techniques. We use these unique systems to test the consistency of IMF estimates derived from different methods. We first estimate the stellar $M_*/L$ using lensing and stellar dynamics. We then fit high-quality optical spectra of the lenses using an updated version of the stellar population synthesis models developed by Conroy & van Dokkum. When examined individually, we find good agreement among these methods for one galaxy. The other two galaxies show 2-3$\sigma$ tension with lensing estimates, depending on the dark matter contribution, when considering IMFs that extend to 0.08 Msol. Allowing a variable low-mass cutoff or a nonparametric form of the IMF reduces the tension among the IMF estimates to $<2\sigma$. There is moderate evidence for a reduced number of low-mass stars in the SNELLS spectra, but no such evidence in a composite spectrum of matched-$\sigma$ ETGs drawn from the SDSS. Such variation in the form of the IMF at low stellar masses (m <~ 0.03 Msol), if present, could reconcile lensing/dynamical and spectroscopic IMF estimates for the SNELLS lenses and account for their lighter $M_*/L$ relative to the mean matched-$\sigma$ ETG. We provide the spectra used in this study to facilitate future comparisons.

==> anc/snl_spectra.dat <==
Title: The Initial Mass Function in the Nearest Strong Lenses from SNELLS: 
       Assessing the Consistency of Lensing, Dynamical, and Spectroscopic 
       Constraints  
Authors: Newman A.B., Smith R.J., Conroy C., Villaume A., van Dokkum P. 
Table: Spectra of SNELLS Lenses Used in SPS Analysis
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label  Explanations
--------------------------------------------------------------------------------
   1-  5 A5     ---     Name   Galaxy name (1)
   7- 15 F9.3   0.1nm   Wave   Observed-frame wavelength in vacuum units (2)
  17- 25 F9.5   ---     Flam   Flux density in arbitrary units
  27- 33 F7.5   ---   e_Flam   The 1{sigma} uncertainty in Flam
  35- 35 I1     ---     Flag   Mask pixel from fit when Flag=0
  37- 40 F4.1   km/s    Res    Instrumental resolution; {sigma} of gaussian
--------------------------------------------------------------------------------
Note (1): SNL-0 and SNL-1 include data from IMACS and from FIRE; SNL-2
          includes only IMACS. The FIRE data begin at wavelengths > 9900 A.
          Note that there is a discontinuity in the (arbitrary) scaling of
          Flam between the IMACS and FIRE spectra. As described in
          Section 2.3, for each lens, a small gap around the Ca4227 feature
          has been filled in using the X-Shooter spectrum.
Note (2): Only the six wavelength ranges described in Section 6 were used
          to constrain models, regardless of the value of the Flag field.
          This table contains slightly more wavelength coverage for
          completeness.
--------------------------------------------------------------------------------
SNL-0  3928.923  57.450   1.324   1 89.1 
SNL-0  3930.233  56.515   1.296   1 89.1 
SNL-0  3931.545  60.762   1.302   1 89.0 
SNL-0  3932.856  59.469   1.283   1 89.0 
SNL-0  3934.168  57.700   1.262   1 89.0 
SNL-0  3935.481  59.301   1.262   1 89.0 
SNL-0  3936.794  62.402   1.277   1 88.9 
SNL-0  3938.107  62.656   1.287   1 88.9 
SNL-0  3939.421  61.157   1.294   1 88.9 
SNL-0  3940.735  61.325   1.309   1 88.8 
SNL-0  3942.050  60.297   1.309   1 88.8 
SNL-0  3943.365  58.085   1.295   1 88.8 
SNL-0  3944.681  56.516   1.278   1 88.7 
SNL-0  3945.997  52.508   1.268   1 88.7 
SNL-0  3947.313  48.331   1.263   1 88.7 
SNL-0  3948.630  48.109   1.261   1 88.7 
SNL-0  3949.947  45.903   1.245   1 88.6 
SNL-0  3951.265  44.620   1.239   1 88.6 
SNL-0  3952.583  42.398   1.222   1 88.6 
SNL-0  3953.902  40.573   1.206   1 88.5 
SNL-0  3955.221  40.798   1.205   1 88.5 
SNL-0  3956.541  40.028   1.195   1 88.5 
SNL-0  3957.861  38.962   1.180   1 88.5 
SNL-0  3959.181  39.788   1.184   1 88.4 
SNL-0  3960.502  38.421   1.173   1 88.4 
SNL-0  3961.823  36.917   1.145   1 88.4 
SNL-0  3963.145  35.972   1.120   1 88.3 
SNL-0  3964.467  35.716   1.107   1 88.3 
SNL-0  3965.790  36.660   1.102   1 88.3 
SNL-0  3967.113  37.475   1.088   1 88.2 
SNL-0  3968.436  35.451   1.055   1 88.2 
SNL-0  3969.760  35.700   1.048   1 88.2 
SNL-0  3971.085  39.769   1.069   1 88.2 
SNL-0  3972.410  42.785   1.092   1 88.1 
SNL-0  3973.735  44.644   1.107   1 88.1 
SNL-0  3975.060  47.154   1.131   1 88.1 
SNL-0  3976.387  47.574   1.141   1 88.0 
SNL-0  3977.713  47.796   1.149   1 88.0 
SNL-0  3979.040  46.780   1.150   1 88.0 
SNL-0  3980.368  49.835   1.170   1 88.0 
SNL-0  3981.696  50.583   1.175   1 87.9 
SNL-0  3983.024  49.680   1.165   1 87.9 
SNL-0  3984.353  48.900   1.156   1 87.9 
SNL-0  3985.682  47.153   1.147   1 87.8 
SNL-0  3987.012  46.443   1.137   1 87.8 
SNL-0  3988.342  46.505   1.140   1 87.8 
SNL-0  3989.673  46.489   1.145   1 87.7 
SNL-0  3991.004  46.487   1.137   1 87.7 
SNL-0  3992.335  46.620   1.136   1 87.7 
SNL-0  3993.667  45.993   1.135   1 87.7 
SNL-0  3994.999  48.142   1.136   1 87.6 
SNL-0  3996.332  51.318   1.141   1 87.6 
SNL-0  3997.665  51.763   1.136   1 87.6 
SNL-0  3998.999  51.513   1.133   1 87.5 
SNL-0  4000.333  50.599   1.139   1 87.5 
SNL-0  4001.668  50.187   1.138   1 87.5 
SNL-0  4003.003  50.952   1.136   1 87.5 
SNL-0  4004.338  50.158   1.133   1 87.4 
SNL-0  4005.674  49.310   1.115   1 87.4 
SNL-0  4007.011  51.478   1.111   1 87.4 
SNL-0  4008.348  51.626   1.118   1 87.3 
SNL-0  4009.685  51.695   1.130   1 87.3 
SNL-0  4011.023  50.704   1.119   1 87.3 
SNL-0  4012.361  51.918   1.122   1 87.2 
SNL-0  4013.699  53.438   1.128   1 87.2 
SNL-0  4015.038  54.479   1.129   1 87.2 
SNL-0  4016.378  55.453   1.127   1 87.2 
SNL-0  4017.718  55.482   1.120   1 87.1 
SNL-0  4019.058  56.843   1.115   1 87.1 
SNL-0  4020.399  59.860   1.132   1 87.1 
SNL-0  4021.740  61.364   1.137   1 87.0 
SNL-0  4023.082  64.711   1.143   1 87.0 
SNL-0  4024.424  66.508   1.145   1 87.0 
SNL-0  4025.767  67.573   1.140   1 87.0 
SNL-0  4027.110  70.999   1.151   1 86.9 
SNL-0  4028.453  73.933   1.165   1 86.9 
SNL-0  4029.797  71.859   1.155   1 86.9 
SNL-0  4031.142  72.686   1.141   1 86.8 
SNL-0  4032.487  72.183   1.122   1 86.8 
SNL-0  4033.832  70.314   1.114   1 86.8 
SNL-0  4035.178  71.435   1.113   1 86.8 
SNL-0  4036.524  71.990   1.122   1 86.7 
SNL-0  4037.871  72.470   1.134   1 86.7 
SNL-0  4039.218  73.276   1.140   1 86.7 
SNL-0  4040.565  74.514   1.138   1 86.6 
SNL-0  4041.913  77.882   1.141   1 86.6 
SNL-0  4043.262  78.664   1.149   1 86.6 
SNL-0  4044.611  81.376   1.153   1 86.6 
SNL-0  4045.960  81.343   1.127   1 86.5 
SNL-0  4047.310  80.998   1.112   1 86.5 
SNL-0  4048.660  78.416   1.120   1 86.5 
SNL-0  4050.011  77.625   1.127   1 86.4 
SNL-0  4051.362  76.453   1.123   1 86.4 
SNL-0  4052.714  75.987   1.116   1 86.4 
SNL-0  4054.066  72.259   1.094   1 86.4 
SNL-0  4055.418  68.072   1.072   1 86.3 
SNL-0  4056.771  65.775   1.062   1 86.3 
SNL-0  4058.125  62.754   1.044   1 86.3 
SNL-0  4059.478  58.304   1.025   1 86.2 
SNL-0  4060.833  55.506   1.028   1 86.2 
SNL-0  4062.188  49.902   1.013   1 86.2 
SNL-0  4063.543  44.407   0.980   1 86.2 
SNL-0  4064.898  40.610   0.954   1 86.1 
SNL-0  4066.255  38.628   0.955   1 86.1 
SNL-0  4067.611  36.509   0.950   1 86.1 
SNL-0  4068.968  34.924   0.943   1 86.0 
SNL-0  4070.326  37.112   0.959   1 86.0 
SNL-0  4071.684  39.832   0.958   1 86.0 
SNL-0  4073.042  44.472   0.957   1 85.9 
SNL-0  4074.401  48.095   0.974   1 85.9 
SNL-0  4075.760  51.560   0.989   1 85.9 
SNL-0  4077.120  55.858   0.998   1 85.9 
SNL-0  4078.480  60.587   1.000   1 85.8 
SNL-0  4079.841  62.736   1.002   1 85.8 
SNL-0  4081.202  67.181   1.029   1 85.8 
SNL-0  4082.563  71.167   1.049   1 85.7 
SNL-0  4083.926  74.663   1.050   1 85.7 
SNL-0  4085.288  76.938   1.045   1 85.7 
SNL-0  4086.651  77.623   1.046   1 85.7 
SNL-0  4088.014  77.601   1.051   1 85.6 
SNL-0  4089.378  77.259   1.051   1 85.6 
SNL-0  4090.742  77.126   1.046   1 85.6 
SNL-0  4092.107  73.827   1.033   1 85.5 
SNL-0  4093.472  71.360   1.021   1 85.5 
SNL-0  4094.838  65.594   1.001   1 85.5 
SNL-0  4096.204  60.258   0.978   1 85.5 
SNL-0  4097.571  54.576   0.951   1 85.4 
SNL-0  4098.938  50.840   0.936   1 85.4 
SNL-0  4100.305  45.728   0.915   1 85.4 
SNL-0  4101.673  42.796   0.891   1 85.3 
SNL-0  4103.042  42.119   0.876   1 85.3 
SNL-0  4104.410  41.855   0.881   1 85.3 
SNL-0  4105.780  42.866   0.894   1 85.3 
SNL-0  4107.150  45.327   0.908   1 85.2 
SNL-0  4108.520  50.790   0.928   1 85.2 
SNL-0  4109.890  59.051   0.951   1 85.2 
SNL-0  4111.262  66.351   0.970   1 85.2 
SNL-0  4112.633  72.503   0.985   1 85.1 
SNL-0  4114.005  80.871   1.012   1 85.1 
SNL-0  4115.378  85.553   1.028   1 85.1 
SNL-0  4116.751  89.538   1.039   1 85.0 
SNL-0  4118.124  92.160   1.043   1 85.0 
SNL-0  4119.498  95.201   1.044   1 85.0 
SNL-0  4120.872  96.018   1.042   1 85.0 
SNL-0  4122.247  97.788   1.048   1 84.9 
SNL-0  4123.622 100.879   1.058   1 84.9 
SNL-0  4124.998 101.512   1.058   1 84.9 
SNL-0  4126.374 101.901   1.056   1 84.8 
SNL-0  4127.751 103.249   1.055   1 84.8 
SNL-0  4129.128 105.452   1.057   1 84.8 
SNL-0  4130.506 105.921   1.056   1 84.8 
SNL-0  4131.884 106.304   1.053   1 84.7 
SNL-0  4133.262 107.689   1.048   1 84.7 
SNL-0  4134.641 109.075   1.048   1 84.7 
SNL-0  4136.021 109.301   1.055   1 84.6 
SNL-0  4137.400 110.728   1.064   1 84.6 
SNL-0  4138.781 111.203   1.065   1 84.6 
SNL-0  4140.161 112.700   1.069   1 84.6 
SNL-0  4141.543 112.503   1.066   1 84.5 
SNL-0  4142.924 112.748   1.057   1 84.5 
SNL-0  4144.307 113.574   1.043   1 84.5 
SNL-0  4145.689 113.856   1.044   1 84.4 
SNL-0  4147.072 113.788   1.052   1 84.4 
SNL-0  4148.456 115.991   1.055   1 84.4 
SNL-0  4149.840 116.092   1.050   1 84.4 
SNL-0  4151.224 117.952   1.053   1 84.3 
SNL-0  4152.609 118.234   1.052   1 84.3 
SNL-0  4153.995 118.433   1.050   1 84.3 
SNL-0  4155.380 118.862   1.048   1 84.2 
SNL-0  4156.767 119.659   1.050   1 84.2 
SNL-0  4158.154 118.505   1.048   1 84.2 
SNL-0  4159.541 117.682   1.046   1 84.2 
SNL-0  4160.929 117.783   1.047   1 84.1 
SNL-0  4162.317 117.047   1.044   1 84.1 
SNL-0  4163.705 115.409   1.044   1 84.1 
SNL-0  4165.094 114.083   1.041   1 84.0 
SNL-0  4166.484 110.154   1.026   1 84.0 
SNL-0  4167.874 109.383   1.015   1 84.0 
SNL-0  4169.264 107.596   1.009   1 84.0 
SNL-0  4170.655 106.199   1.006   1 83.9 
SNL-0  4172.047 108.022   1.006   1 83.9 
SNL-0  4173.439 110.771   1.004   1 83.9 
SNL-0  4174.831 111.816   1.003   1 83.9 
SNL-0  4176.224 114.770   1.012   1 83.8 
SNL-0  4177.617 113.426   1.009   1 83.8 
SNL-0  4179.011 112.356   1.004   1 83.8 
SNL-0  4180.405 111.680   1.004   1 83.7 
SNL-0  4181.800 108.875   0.993   1 83.7 
SNL-0  4183.195 107.375   0.982   1 83.7 
SNL-0  4184.590 108.721   0.983   1 83.7 
SNL-0  4185.987 108.372   0.985   1 83.6 
SNL-0  4187.383 109.905   0.983   1 83.6 
SNL-0  4188.780 110.022   0.972   1 83.6 
SNL-0  4190.177 111.664   0.981   1 83.5 
SNL-0  4191.575 110.973   0.983   1 83.5 
SNL-0  4192.974 110.042   0.980   1 83.5 
SNL-0  4194.373 109.021   0.980   1 83.5 
SNL-0  4195.772 108.148   0.972   1 83.4 
SNL-0  4197.172 106.091   0.958   1 83.4 
SNL-0  4198.572 104.710   0.949   1 83.4 
SNL-0  4199.973 103.833   0.944   1 83.4 
SNL-0  4201.374 104.446   0.948   1 83.3 
SNL-0  4202.776 104.581   0.945   1 83.3 
SNL-0  4204.178 104.925   0.945   1 83.3 
SNL-0  4205.580 104.640   0.947   1 83.2 
SNL-0  4206.983 106.707   0.954   1 83.2 
SNL-0  4208.387 106.693   0.958   1 83.2 
SNL-0  4209.791 105.695   0.952   1 83.2 
SNL-0  4211.195 106.413   0.948   1 83.1 
SNL-0  4212.600 106.309   0.947   1 83.1 
SNL-0  4214.006 106.183   0.950   1 83.1 
SNL-0  4215.412 107.139   0.946   1 83.0 
SNL-0  4216.818 108.338   0.941   1 83.0 
SNL-0  4218.225 110.684   0.950   1 83.0 
SNL-0  4219.632 112.091   0.954   1 83.0 
SNL-0  4221.040 113.674   0.958   1 82.9 
SNL-0  4222.448 115.465   0.963   1 82.9 
SNL-0  4223.857 118.879   0.965   1 82.9 
SNL-0  4225.266 119.768   0.959   1 82.9 
SNL-0  4226.676 121.823   0.946   1 82.8 
SNL-0  4228.086 123.132   0.942   1 82.8 
SNL-0  4229.496 122.331   0.955   1 82.8 
SNL-0  4230.907 121.218   0.963   1 82.7 
SNL-0  4232.319 118.381   0.956   1 82.7 
SNL-0  4233.731 115.478   0.943   1 82.7 
SNL-0  4235.143 112.174   0.932   1 82.7 
SNL-0  4236.556 108.639   0.917   1 82.6 
SNL-0  4237.970 106.608   0.909   1 82.6 
SNL-0  4239.383 104.120   0.903   1 82.6 
SNL-0  4240.798 102.511   0.899   1 82.5 
SNL-0  4242.213 103.002   0.904   1 82.5 
SNL-0  4243.628 105.219   0.906   1 82.5 
SNL-0  4245.044 106.332   0.909   1 82.5 
SNL-0  4246.460 108.206   0.916   1 82.4 
SNL-0  4247.877 107.782   0.907   1 82.4 
SNL-0  4249.294 108.495   0.903   1 82.4 
SNL-0  4250.711 109.720   0.900   1 82.4 
SNL-0  4252.129 109.713   0.905   1 82.3 
SNL-0  4253.548 110.213   0.914   1 82.3 
SNL-0  4254.967 111.008   0.904   1 82.3 
SNL-0  4256.387 111.070   0.903   1 82.2 
SNL-0  4257.807 112.042   0.913   1 82.2 
SNL-0  4259.227 111.049   0.905   1 82.2 
SNL-0  4260.648 111.448   0.891   1 82.2 
SNL-0  4262.070 110.087   0.887   1 82.1 
SNL-0  4263.492 109.486   0.895   1 82.1 
SNL-0  4264.914 109.273   0.898   1 82.1 
SNL-0  4266.337 108.134   0.895   1 82.1 
SNL-0  4267.760 109.061   0.895   1 82.0 
SNL-0  4269.184 108.246   0.885   1 82.0 
SNL-0  4270.608 105.911   0.872   1 82.0 
SNL-0  4272.033 104.383   0.857   1 81.9 
SNL-0  4273.458 104.957   0.860   1 81.9 
SNL-0  4274.884 104.463   0.864   1 81.9 
SNL-0  4276.310 105.904   0.871   1 81.9 
SNL-0  4277.737 104.838   0.874   1 81.8 
SNL-0  4279.164 103.840   0.870   1 81.8 
SNL-0  4280.591 103.823   0.862   1 81.8 
SNL-0  4282.020 103.390   0.859   1 81.8 
SNL-0  4283.448 102.463   0.859   1 81.7 
SNL-0  4284.877 100.510   0.852   1 81.7 
SNL-0  4286.307 100.806   1.028   1 81.7 
SNL-0  4287.737  99.681   1.021   1 81.6 
SNL-0  4289.167  96.697   1.004   1 81.6 
SNL-0  4290.598  97.043   1.039   1 81.6 
SNL-0  4292.030  96.789   1.028   1 81.6 
SNL-0  4293.461  97.609   1.017   1 81.5 
SNL-0  4294.894  98.655   1.010   1 81.5 
SNL-0  4296.327  98.192   0.981   1 81.5 
SNL-0  4297.760  99.377   0.947   1 81.5 
SNL-0  4299.194  99.874   0.983   1 81.4 
SNL-0  4300.628 101.941   0.980   1 81.4 
SNL-0  4302.063 103.369   0.973   1 81.4 
SNL-0  4303.498 105.614   0.971   1 81.3 
SNL-0  4304.934 104.290   0.947   1 81.3 
SNL-0  4306.370 104.093   0.906   1 81.3 
SNL-0  4307.807 104.199   0.939   1 81.3 
SNL-0  4309.244 103.295   0.928   1 81.2 
SNL-0  4310.682 102.082   0.917   1 81.2 
SNL-0  4312.120 100.872   0.907   1 81.2 
SNL-0  4313.558  98.790   0.880   1 81.2 
SNL-0  4314.997  97.960   0.846   1 81.1 
SNL-0  4316.437  98.955   0.880   1 81.1 
SNL-0  4317.877  98.011   0.872   1 81.1 
SNL-0  4319.318  98.491   0.866   1 81.0 
SNL-0  4320.759  99.768   0.844   1 81.0 
SNL-0  4322.200 100.573   0.822   1 81.0 
SNL-0  4323.642  99.148   0.855   1 81.0 
SNL-0  4325.085 102.070   0.851   1 80.9 
SNL-0  4326.527 104.858   0.849   1 80.9 
SNL-0  4327.971 106.839   0.831   1 80.9 
SNL-0  4329.415 105.879   0.807   1 80.9 
SNL-0  4330.859 105.846   0.841   1 80.8 
SNL-0  4332.304 105.866   0.834   1 80.8 
SNL-0  4333.749 106.819   0.832   1 80.8 
SNL-0  4335.195 106.423   0.807   1 80.8 
SNL-0  4336.641 104.388   0.776   1 80.7 
SNL-0  4338.088 103.726   0.806   1 80.7 
SNL-0  4339.536 104.911   0.801   1 80.7 
SNL-0  4340.983 104.124   0.778   1 80.6 
SNL-0  4342.432 103.353   0.757   1 80.6 
SNL-0  4343.880 103.196   0.786   1 80.6 
SNL-0  4345.329 105.399   0.789   1 80.6 
SNL-0  4346.779 106.661   0.773   1 80.5 
SNL-0  4348.229 109.592   0.757   1 80.5 
SNL-0  4349.680 110.335   0.790   1 80.5 
SNL-0  4351.131 111.530   0.791   1 80.5 
SNL-0  4352.583 111.717   0.772   1 80.4 
SNL-0  4354.035 111.863   0.748   1 80.4 
SNL-0  4355.487 113.007   0.782   1 80.4 
SNL-0  4356.941 112.777   0.781   1 80.3 
SNL-0  4358.394 113.058   0.767   1 80.3 
SNL-0  4359.848 114.430   0.753   1 80.3 
SNL-0  4361.303 113.799   0.775   1 80.3 
SNL-0  4362.758 113.079   0.772   1 80.2 
SNL-0  4364.213 111.943   0.748   1 80.2 
SNL-0  4365.669 110.164   0.726   1 80.2 
SNL-0  4367.126 106.950   0.751   1 80.2 
SNL-0  4368.583 104.969   0.727   1 80.1 
SNL-0  4370.040 103.152   0.706   1 80.1 
SNL-0  4371.498 101.312   0.732   1 80.1 
SNL-0  4372.956 102.750   0.731   1 80.1 
SNL-0  4374.415 104.557   0.717   1 80.0 
SNL-0  4375.875 106.758   0.705   1 80.0 
SNL-0  4377.335 109.017   0.740   1 80.0 
SNL-0  4378.795 110.624   0.728   1 79.9 
SNL-0  4380.256 113.230   0.718   1 79.9 
SNL-0  4381.717 115.822   0.753   1 79.9 
SNL-0  4383.179 117.975   0.757   1 79.9 
SNL-0  4384.641 118.813   0.742   1 79.8 
SNL-0  4386.104 120.862   0.729   1 79.8 
SNL-0  4387.567 121.837   0.762   1 79.8 
SNL-0  4389.031 121.824   0.745   1 79.8 
SNL-0  4390.495 121.852   0.728   1 79.7 
SNL-0  4391.960 120.715   0.758   1 79.7 
SNL-0  4393.425 117.661   0.798   1 79.7 
SNL-0  4394.891 116.326   0.795   1 79.7 
SNL-0  4396.357 113.908   0.788   1 79.6 
SNL-0  4397.824 113.065   0.787   1 79.6 
SNL-0  4399.291 113.189   0.789   1 79.6 
SNL-0  4400.759 114.095   0.788   1 79.5 
SNL-0  4402.227 112.921   0.781   1 79.5 
SNL-0  4403.696 113.318   0.784   1 79.5 
SNL-0  4405.165 116.577   0.787   1 79.5 
SNL-0  4406.635 117.238   0.784   1 79.4 
SNL-0  4408.105 119.042   0.794   1 79.4 
SNL-0  4409.575 119.072   0.795   1 79.4 
SNL-0  4411.047 119.339   0.797   1 79.4 
SNL-0  4412.518 116.798   0.795   1 79.3 
SNL-0  4413.990 115.059   0.794   1 79.3 
SNL-0  4415.463 111.929   0.780   1 79.3 
SNL-0  4416.936 109.700   0.769   1 79.3 
SNL-0  4418.409 107.625   0.767   1 79.2 
SNL-0  4419.884 105.642   0.765   1 79.2 
SNL-0  4421.358 106.856   0.771   1 79.2 
SNL-0  4422.833 108.202   0.772   1 79.2 
SNL-0  4424.309 110.366   0.770   1 79.1 
SNL-0  4425.785 112.593   0.774   1 79.1 
SNL-0  4427.261 113.456   0.778   1 79.1 
SNL-0  4428.738 113.651   0.778   1 79.0 
SNL-0  4430.216 113.374   0.778   1 79.0 
SNL-0  4431.694 111.612   0.771   1 79.0 
SNL-0  4433.172 109.742   0.766   1 79.0 
SNL-0  4434.651 108.733   0.763   1 78.9 
SNL-0  4436.131 107.454   0.752   1 78.9 
SNL-0  4437.611 106.600   0.751   1 78.9 
SNL-0  4439.091 103.129   0.749   1 78.9 
SNL-0  4440.572 101.788   0.748   1 78.8 
SNL-0  4442.054 101.505   0.744   1 78.8 
SNL-0  4443.536  98.831   0.732   1 78.8 
SNL-0  4445.018  95.415   0.722   1 78.8 
SNL-0  4446.501  92.272   0.721   1 78.7 
SNL-0  4447.984  88.928   0.714   1 78.7 
SNL-0  4449.468  86.271   0.706   1 78.7 
SNL-0  4450.953  84.886   0.702   1 78.7 
SNL-0  4452.438  83.637   0.699   1 78.6 
SNL-0  4453.923  84.217   0.697   1 78.6 
SNL-0  4455.409  87.458   0.697   1 78.6 
SNL-0  4456.896  92.053   0.703   1 78.5 
SNL-0  4458.382  97.615   0.717   1 78.5 
SNL-0  4459.870 105.691   0.734   1 78.5 
SNL-0  4461.358 113.538   0.750   1 78.5 
SNL-0  4462.846 119.048   0.760   1 78.4 
SNL-0  4464.335 124.779   0.774   1 78.4 
SNL-0  4465.824 128.224   0.784   1 78.4 
SNL-0  4467.314 129.421   0.784   1 78.4 
SNL-0  4468.805 127.985   0.780   1 78.3 
SNL-0  4470.296 125.355   0.772   1 78.3 
SNL-0  4471.787 125.243   0.771   1 78.3 
SNL-0  4473.279 124.643   0.773   1 78.3 
SNL-0  4474.771 125.894   0.777   1 78.2 
SNL-0  4476.264 128.743   0.781   1 78.2 
SNL-0  4477.757 131.577   0.786   1 78.2 
SNL-0  4479.251 133.973   0.790   1 78.2 
SNL-0  4480.746 133.225   0.783   1 78.1 
SNL-0  4482.241 134.892   0.781   1 78.1 
SNL-0  4483.736 133.810   0.779   1 78.1 
SNL-0  4485.232 132.903   0.782   1 78.1 
SNL-0  4486.728 128.939   0.777   1 78.0 
SNL-0  4488.225 127.046   0.771   1 78.0 
SNL-0  4489.722 127.890   0.769   1 78.0 
SNL-0  4491.220 129.538   0.769   1 77.9 
SNL-0  4492.719 130.620   0.774   1 77.9 
SNL-0  4494.217 132.289   0.777   1 77.9 
SNL-0  4495.717 133.498   0.776   1 77.9 
SNL-0  4497.217 133.340   0.775   1 77.8 
SNL-0  4498.717 133.812   0.776   1 77.8 
SNL-0  4500.218 133.310   0.775   1 77.8 
SNL-0  4501.719 133.297   0.772   1 77.8 
SNL-0  4503.221 134.478   0.775   1 77.7 
SNL-0  4504.723 136.103   0.781   1 77.7 
SNL-0  4506.226 137.817   0.784   1 77.7 
SNL-0  4507.730 137.931   0.783   1 77.7 
SNL-0  4509.234 139.650   0.783   1 77.6 
SNL-0  4510.738 141.731   0.787   1 77.6 
SNL-0  4512.243 143.371   0.792   1 77.6 
SNL-0  4513.748 143.955   0.790   1 77.6 
SNL-0  4515.254 142.630   0.783   1 77.5 
SNL-0  4516.760 142.157   0.782   1 77.5 
SNL-0  4518.267 139.514   0.776   1 77.5 
SNL-0  4519.775 136.948   0.770   1 77.5 
SNL-0  4521.283 135.357   0.769   1 77.4 
SNL-0  4522.791 133.874   0.765   1 77.4 
SNL-0  4524.300 132.235   0.760   1 77.4 
SNL-0  4525.809 129.260   0.753   1 77.4 
SNL-0  4527.319 127.218   0.745   1 77.3 
SNL-0  4528.830 124.666   0.738   1 77.3 
SNL-0  4530.340 120.121   0.728   1 77.3 
SNL-0  4531.852 119.046   0.728   1 77.2 
SNL-0  4533.364 119.550   0.730   1 77.2 
SNL-0  4534.876 118.231   0.725   1 77.2 
SNL-0  4536.389 117.934   0.720   1 77.2 
SNL-0  4537.903 119.446   0.728   1 77.1 
SNL-0  4539.416 122.761   0.738   1 77.1 
SNL-0  4540.931 126.983   0.743   1 77.1 
SNL-0  4542.446 128.468   0.744   1 77.1 
SNL-0  4543.961 130.557   0.747   1 77.0 
SNL-0  4545.477 133.456   0.753   1 77.0 
SNL-0  4546.994 134.466   0.752   1 77.0 
SNL-0  4548.511 133.335   0.750   1 77.0 
SNL-0  4550.028 132.284   0.744   1 76.9 
SNL-0  4551.546 132.388   0.743   1 76.9 
SNL-0  4553.065 129.643   0.740   1 76.9 
SNL-0  4554.584 129.374   0.737   1 76.9 
SNL-0  4556.103 129.900   0.734   1 76.8 
SNL-0  4557.623 130.702   0.737   1 76.8 
SNL-0  4559.144 133.492   0.745   1 76.8 
SNL-0  4560.665 136.276   0.750   1 76.8 
SNL-0  4562.186 138.888   0.755   1 76.7 
SNL-0  4563.708 140.412   0.756   1 76.7 
SNL-0  4565.231 142.722   0.756   1 76.7 
SNL-0  4566.754 143.487   0.755   1 76.7 
SNL-0  4568.277 144.635   0.760   1 76.6 
SNL-0  4569.801 145.228   0.762   1 76.6 
SNL-0  4571.326 147.223   0.763   1 76.6 
SNL-0  4572.851 146.930   0.760   1 76.6 
SNL-0  4574.377 146.663   0.759   1 76.5 
SNL-0  4575.903 145.129   0.757   1 76.5 
SNL-0  4577.429 145.458   0.758   1 76.5 
SNL-0  4578.957 143.712   0.753   1 76.5 
SNL-0  4580.484 145.235   0.754   1 76.4 
SNL-0  4582.012 144.104   0.749   1 76.4 
SNL-0  4583.541 144.825   0.750   1 76.4 
SNL-0  4585.070 144.646   0.749   1 76.4 
SNL-0  4586.600 145.328   0.748   1 76.3 
SNL-0  4588.130 145.183   0.748   1 76.3 
SNL-0  4589.661 146.947   0.755   1 76.3 
SNL-0  4591.192 148.845   0.757   1 76.2 
SNL-0  4592.724 150.599   0.756   1 76.2 
SNL-0  4594.256 151.047   0.755   1 76.2 
SNL-0  4595.789 152.687   0.758   1 76.2 
SNL-0  4597.322 153.935   0.758   1 76.1 
SNL-0  4598.856 154.883   0.759   1 76.1 
SNL-0  4600.390 153.734   0.757   1 76.1 
SNL-0  4601.925 153.563   0.755   1 76.1 
SNL-0  4603.460 150.357   0.749   1 76.0 
SNL-0  4604.996 147.133   0.743   1 76.0 
SNL-0  4606.532 143.983   0.737   1 76.0 
SNL-0  4608.069 140.816   0.732   1 76.0 
SNL-0  4609.606 138.987   0.730   1 75.9 
SNL-0  4611.144 138.141   0.728   1 75.9 
SNL-0  4612.682 137.964   0.725   1 75.9 
SNL-0  4614.221 138.939   0.726   1 75.9 
SNL-0  4615.761 142.692   0.732   1 75.8 
SNL-0  4617.301 144.227   0.734   1 75.8 
SNL-0  4618.841 146.225   0.736   1 75.8 
SNL-0  4620.382 151.079   0.743   1 75.8 
SNL-0  4621.923 153.063   0.748   1 75.7 
SNL-0  4623.465 155.188   0.751   1 75.7 
SNL-0  4625.008 156.271   0.751   1 75.7 
SNL-0  4626.551 158.461   0.755   1 75.7 
SNL-0  4628.094 160.764   0.758   1 75.6 
SNL-0  4629.638 160.512   0.756   1 75.6 
SNL-0  4631.183 160.266   0.754   1 75.6 
SNL-0  4632.728 160.162   0.754   1 75.6 
SNL-0  4634.274 159.938   0.752   1 75.5 
SNL-0  4635.820 159.209   0.749   1 75.5 
SNL-0  4637.366 160.040   0.750   1 75.5 
SNL-0  4638.913 161.372   0.750   1 75.5 
SNL-0  4640.461 159.634   0.747   1 75.4 
SNL-0  4642.009 158.732   0.745   1 75.4 
SNL-0  4643.558 157.991   0.746   1 75.4 
SNL-0  4645.107 156.007   0.740   1 75.4 
SNL-0  4646.657 155.569   0.736   1 75.3 
SNL-0  4648.207 154.860   0.732   1 75.3 
SNL-0  4649.758 155.678   0.734   1 75.3 
SNL-0  4651.309 157.896   0.739   1 75.3 
SNL-0  4652.861 159.870   0.743   1 75.2 
SNL-0  4654.413 163.718   0.749   1 75.2 
SNL-0  4655.966 167.258   0.753   1 75.2 
SNL-0  4657.519 170.489   0.757   1 75.2 
SNL-0  4659.073 170.836   0.759   1 75.1 
SNL-0  4660.627 173.217   0.764   1 75.1 
SNL-0  4662.182 173.481   0.764   1 75.1 
SNL-0  4663.738 173.241   0.761   1 75.1 
SNL-0  4665.293 171.854   0.757   1 75.0 
SNL-0  4666.850 171.087   0.753   1 75.0 
SNL-0  4668.407 168.809   0.745   1 75.0 
SNL-0  4669.964 166.976   0.742   1 75.0 
SNL-0  4671.522 167.126   0.746   1 74.9 
SNL-0  4673.081 165.266   0.743   1 74.9 
SNL-0  4674.640 164.487   0.741   1 74.9 
SNL-0  4676.199 161.948   0.738   1 74.9 
SNL-0  4677.759 160.344   0.735   1 74.8 
SNL-0  4679.320 155.398   0.724   1 74.8 
SNL-0  4680.881 152.627   0.716   1 74.8 
SNL-0  4682.443 149.576   0.712   1 74.8 
SNL-0  4684.005 147.154   0.709   1 74.7 
SNL-0  4685.568 146.074   0.707   1 74.7 
SNL-0  4687.131 146.417   0.707   1 74.7 
SNL-0  4688.695 149.032   0.711   1 74.7 
SNL-0  4690.259 150.889   0.712   1 74.6 
SNL-0  4691.824 153.353   0.716   1 74.6 
SNL-0  4693.389 155.744   0.719   1 74.6 
SNL-0  4694.955 159.651   0.725   1 74.6 
SNL-0  4696.521 161.204   0.728   1 74.5 
SNL-0  4698.088 160.392   0.725   1 74.5 
SNL-0  4699.655 160.288   0.722   1 74.5 
SNL-0  4701.223 159.492   0.719   1 74.5 
SNL-0  4702.792 158.949   0.717   1 74.4 
SNL-0  4704.360 160.526   0.718   1 74.4 
SNL-0  4705.930 160.917   0.719   1 74.4 
SNL-0  4707.500 160.801   0.721   1 74.4 
SNL-0  4709.070 162.644   0.722   1 74.3 
SNL-0  4710.641 166.343   0.728   1 74.3 
SNL-0  4712.213 168.382   0.733   1 74.3 
SNL-0  4713.785 169.595   0.734   1 74.3 
SNL-0  4715.358 171.986   0.734   1 74.2 
SNL-0  4716.931 172.729   0.735   1 74.2 
SNL-0  4718.505 174.129   0.739   1 74.2 
SNL-0  4720.079 173.236   0.738   1 74.2 
SNL-0  4721.653 175.268   0.742   1 74.1 
SNL-0  4723.229 174.145   0.738   1 74.1 
SNL-0  4724.804 173.493   0.738   1 74.1 
SNL-0  4726.381 173.057   0.736   1 74.1 
SNL-0  4727.958 172.577   0.733   1 74.0 
SNL-0  4729.535 170.822   0.727   1 74.0 
SNL-0  4731.113 169.396   0.724   1 74.0 
SNL-0  4732.691 170.457   0.727   1 74.0 
SNL-0  4734.270 169.189   0.725   1 73.9 
SNL-0  4735.849 167.612   0.722   1 73.9 
SNL-0  4737.429 167.396   0.719   1 73.9 
SNL-0  4739.010 166.690   0.719   1 73.9 
SNL-0  4740.591 166.417   0.720   1 73.8 
SNL-0  4742.173 167.642   0.720   1 73.8 
SNL-0  4743.755 168.004   0.720   1 73.8 
SNL-0  4745.337 169.252   0.722   1 73.8 
SNL-0  4746.920 169.218   0.723   1 73.7 
SNL-0  4748.504 166.752   0.718   1 73.7 
SNL-0  4750.088 166.417   0.716   1 73.7 
SNL-0  4751.673 166.518   0.716   1 73.7 
SNL-0  4753.258 165.901   0.713   1 73.6 
SNL-0  4754.844 164.797   0.709   1 73.6 
SNL-0  4756.430 165.675   0.710   1 73.6 
SNL-0  4758.017 167.920   0.714   1 73.6 
SNL-0  4759.605 168.987   0.716   1 73.6 
SNL-0  4761.192 169.954   0.718   1 73.5 
SNL-0  4762.781 171.942   0.719   1 73.5 
SNL-0  4764.370 173.550   0.720   1 73.5 
SNL-0  4765.959 174.897   0.721   1 73.5 
SNL-0  4767.549 177.713   0.725   1 73.4 
SNL-0  4769.140 179.098   0.727   1 73.4 
SNL-0  4770.731 180.334   0.731   1 73.4 
SNL-0  4772.323 182.289   0.732   1 73.4 
SNL-0  4773.915 181.742   0.730   1 73.3 
SNL-0  4775.507 182.480   0.732   1 73.3 
SNL-0  4777.101 182.149   0.732   1 73.3 
SNL-0  4778.694 181.641   0.731   1 73.3 
SNL-0  4780.289 182.350   0.731   1 73.2 
SNL-0  4781.883 180.264   0.726   1 73.2 
SNL-0  4783.479 180.777   0.726   1 73.2 
SNL-0  4785.075 180.627   0.724   1 73.2 
SNL-0  4786.671 178.564   0.721   1 73.1 
SNL-0  4788.268 177.780   0.719   1 73.1 
SNL-0  4789.865 176.572   0.717   1 73.1 
SNL-0  4791.463 173.556   0.711   1 73.1 
SNL-0  4793.062 172.351   0.709   1 73.0 
SNL-0  4794.661 171.041   0.707   1 73.0 
SNL-0  4796.261 168.110   0.703   1 73.0 
SNL-0  4797.861 167.197   0.701   1 73.0 
SNL-0  4799.461 165.596   0.697   1 72.9 
SNL-0  4801.062 163.266   0.691   1 72.9 
SNL-0  4802.664 162.878   0.690   1 72.9 
SNL-0  4804.266 161.008   0.688   1 72.9 
SNL-0  4805.869 160.841   0.687   1 72.8 
SNL-0  4807.473 160.500   0.685   1 72.8 
SNL-0  4809.076 162.404   0.687   1 72.8 
SNL-0  4810.681 162.858   0.687   1 72.8 
SNL-0  4812.286 165.775   0.691   1 72.7 
SNL-0  4813.891 167.329   0.693   1 72.7 
SNL-0  4815.497 167.724   0.694   1 72.7 
SNL-0  4817.104 169.045   0.697   1 72.7 
SNL-0  4818.711 169.135   0.697   1 72.6 
SNL-0  4820.319 167.754   0.694   1 72.6 
SNL-0  4821.927 165.120   0.690   1 72.6 
SNL-0  4823.535 162.576   0.684   1 72.6 
SNL-0  4825.145 159.568   0.677   1 72.6 
SNL-0  4826.754 158.028   0.675   1 72.5 
SNL-0  4828.365 156.818   0.674   1 72.5 
SNL-0  4829.976 157.004   0.673   1 72.5 
SNL-0  4831.587 157.702   0.673   1 72.5 
SNL-0  4833.199 159.215   0.676   1 72.4 
SNL-0  4834.811 160.306   0.677   1 72.4 
SNL-0  4836.424 160.799   0.677   1 72.4 
SNL-0  4838.038 161.581   0.677   1 72.4 
SNL-0  4839.652 162.575   0.679   1 72.3 
SNL-0  4841.266 162.260   0.675   1 72.3 
SNL-0  4842.882 162.176   0.674   1 72.3 
SNL-0  4844.497 161.483   0.673   1 72.3 
SNL-0  4846.113 162.544   0.675   1 72.2 
SNL-0  4847.730 162.545   0.675   1 72.2 
SNL-0  4849.348 162.973   0.674   1 72.2 
SNL-0  4850.965 163.092   0.672   1 72.2 
SNL-0  4852.584 162.713   0.672   1 72.1 
SNL-0  4854.203 163.498   0.673   1 72.1 
SNL-0  4855.822 162.533   0.668   1 72.1 
SNL-0  4857.442 162.406   0.666   1 72.1 
SNL-0  4859.063 160.347   0.662   1 72.0 
SNL-0  4860.684 159.159   0.656   1 72.0 
SNL-0  4862.305 158.274   0.651   1 72.0 
SNL-0  4863.928 157.762   0.652   1 72.0 
SNL-0  4865.550 158.631   0.656   1 71.9 
SNL-0  4867.173 159.057   0.659   1 71.9 
SNL-0  4868.797 159.785   0.660   1 71.9 
SNL-0  4870.422 160.955   0.662   1 71.9 
SNL-0  4872.046 162.870   0.661   1 71.9 
SNL-0  4873.672 165.711   0.664   1 71.8 
SNL-0  4875.298 168.521   0.671   1 71.8 
SNL-0  4876.924 171.140   0.676   1 71.8 
SNL-0  4878.551 173.377   0.678   1 71.8 
SNL-0  4880.179 174.794   0.681   1 71.7 
SNL-0  4881.807 174.734   0.682   1 71.7 
SNL-0  4883.436 175.149   0.681   1 71.7 
SNL-0  4885.065 174.531   0.680   1 71.7 
SNL-0  4886.695 173.191   0.676   1 71.6 
SNL-0  4888.325 170.661   0.670   1 71.6 
SNL-0  4889.956 168.213   0.666   1 71.6 
SNL-0  4891.587 167.701   0.664   1 71.6 
SNL-0  4893.219 167.952   0.663   1 71.5 
SNL-0  4894.852 167.657   0.666   1 71.5 
SNL-0  4896.485 169.365   0.670   1 71.5 
SNL-0  4898.118 170.981   0.673   1 71.5 
SNL-0  4899.752 173.237   0.675   1 71.4 
SNL-0  4901.387 175.124   0.676   1 71.4 
SNL-0  4903.022 177.395   0.679   1 71.4 
SNL-0  4904.658 178.304   0.678   1 71.4 
SNL-0  4906.294 179.236   0.681   1 71.4 
SNL-0  4907.931 180.268   0.684   1 71.3 
SNL-0  4909.568 179.411   0.680   1 71.3 
SNL-0  4911.206 179.794   0.677   1 71.3 
SNL-0  4912.845 178.730   0.676   1 71.3 
SNL-0  4914.484 180.112   0.679   1 71.2 
SNL-0  4916.123 177.597   0.676   1 71.2 
SNL-0  4917.764 177.330   0.675   1 71.2 
SNL-0  4919.404 174.692   0.667   1 71.2 
SNL-0  4921.045 172.741   0.660   1 71.1 
SNL-0  4922.687 173.496   0.663   1 71.1 
SNL-0  4924.329 172.483   0.664   1 71.1 
SNL-0  4925.972 170.545   0.660   1 71.1 
SNL-0  4927.616 169.815   0.661   1 71.0 
SNL-0  4929.260 169.789   0.661   1 71.0 
SNL-0  4930.904 169.739   0.660   1 71.0 
SNL-0  4932.549 170.454   0.662   1 71.0 
SNL-0  4934.195 172.112   0.661   1 70.9 
SNL-0  4935.841 173.909   0.662   1 70.9 
SNL-0  4937.488 175.563   0.666   1 70.9 
SNL-0  4939.135 175.868   0.664   1 70.9 
SNL-0  4940.783 175.745   0.662   1 70.9 
SNL-0  4942.431 174.882   0.665   1 70.8 
SNL-0  4944.080 172.722   0.661   1 70.8 
SNL-0  4945.729 172.226   0.659   1 70.8 
SNL-0  4947.379 172.561   0.659   1 70.8 
SNL-0  4949.030 172.596   0.660   1 70.7 
SNL-0  4950.681 171.854   0.658   1 70.7 
SNL-0  4952.333 174.151   0.660   1 70.7 
SNL-0  4953.985 176.910   0.665   1 70.7 
SNL-0  4955.638 177.994   0.666   1 70.6 
SNL-0  4957.291 179.559   0.665   1 70.6 
SNL-0  4958.945 181.408   0.664   1 70.6 
SNL-0  4960.599 183.509   0.671   1 70.6 
SNL-0  4962.254 182.777   0.671   1 70.5 
SNL-0  4963.910 182.446   0.670   1 70.5 
SNL-0  4965.566 182.042   0.669   1 70.5 
SNL-0  4967.222 181.479   0.667   1 70.5 
SNL-0  4968.879 180.675   0.666   1 70.5 
SNL-0  4970.537 180.713   0.665   1 70.4 
SNL-0  4972.195 179.506   0.663   1 70.4 
SNL-0  4973.854 179.510   0.663   1 70.4 
SNL-0  4975.514 179.621   0.663   1 70.4 
SNL-0  4977.174 181.462   0.666   1 70.3 
SNL-0  4978.834 181.684   0.665   1 70.3 
SNL-0  4980.495 182.500   0.665   1 70.3 
SNL-0  4982.157 183.009   0.664   1 70.3 
SNL-0  4983.819 183.230   0.662   1 70.2 
SNL-0  4985.481 182.198   0.659   1 70.2 
SNL-0  4987.145 180.541   0.658   1 70.2 
SNL-0  4988.809 179.920   0.660   1 70.2 
SNL-0  4990.473 179.490   0.659   1 70.1 
SNL-0  4992.138 178.474   0.656   1 70.1 
SNL-0  4993.803 177.841   0.655   1 70.1 
SNL-0  4995.469 176.271   0.653   1 70.1 
SNL-0  4997.136 176.548   0.654   1 70.1 
SNL-0  4998.803 175.730   0.651   1 70.0 
SNL-0  5000.471 176.434   0.651   1 70.0 
SNL-0  5002.139 175.517   0.648   1 70.0 
SNL-0  5003.808 175.885   0.648   1 70.0 
SNL-0  5005.477 175.589   0.648   1 69.9 
SNL-0  5007.147 176.608   0.648   1 69.9 
SNL-0  5008.818 176.296   0.648   1 69.9 
SNL-0  5010.489 175.729   0.649   1 69.9 
SNL-0  5012.160 175.315   0.645   1 69.8 
SNL-0  5013.832 175.446   0.644   1 69.8 
SNL-0  5015.505 173.485   0.640   1 69.8 
SNL-0  5017.178 171.557   0.638   1 69.8 
SNL-0  5018.852 169.821   0.633   1 69.8 
SNL-0  5020.527 167.806   0.631   1 69.7 
SNL-0  5022.202 164.814   0.628   1 69.7 
SNL-0  5023.877 162.265   0.623   1 69.7 
SNL-0  5025.553 158.378   0.618   1 69.7 
SNL-0  5027.230 158.006   0.617   1 69.6 
SNL-0  5028.907 158.281   0.616   1 69.6 
SNL-0  5030.585 158.357   0.617   1 69.6 
SNL-0  5032.263 158.635   0.619   1 69.6 
SNL-0  5033.942 161.294   0.623   1 69.5 
SNL-0  5035.621 162.457   0.623   1 69.5 
SNL-0  5037.301 163.661   0.623   1 69.5 
SNL-0  5038.982 165.030   0.625   1 69.5 
SNL-0  5040.663 166.827   0.626   1 69.5 
SNL-0  5042.345 167.765   0.624   1 69.4 
SNL-0  5044.027 169.116   0.628   1 69.4 
SNL-0  5045.710 169.771   0.632   1 69.4 
SNL-0  5047.393 169.947   0.632   1 69.4 
SNL-0  5049.077 168.953   0.628   1 69.3 
SNL-0  5050.761 168.609   0.627   1 69.3 
SNL-0  5052.446 168.929   0.627   1 69.3 
SNL-0  5054.132 167.947   0.625   1 69.3 
SNL-0  5055.818 170.814   0.631   1 69.2 
SNL-0  5057.505 171.485   0.631   1 69.2 
SNL-0  5059.192 173.983   0.635   1 69.2 
SNL-0  5060.880 176.932   0.639   1 69.2 
SNL-0  5062.568 179.066   0.642   1 69.1 
SNL-0  5064.257 182.446   0.646   1 69.1 
SNL-0  5065.947 182.624   0.644   1 69.1 
SNL-0  5067.637 183.811   0.646   1 69.1 
SNL-0  5069.328 183.243   0.645   1 69.1 
SNL-0  5071.019 182.694   0.644   1 69.0 
SNL-0  5072.711 182.457   0.643   1 69.0 
SNL-0  5074.403 181.448   0.641   1 69.0 
SNL-0  5076.096 180.767   0.640   1 69.0 
SNL-0  5077.789 179.882   0.639   1 68.9 
SNL-0  5079.483 177.866   0.635   1 68.9 
SNL-0  5081.178 176.927   0.630   1 68.9 
SNL-0  5082.873 175.295   0.629   1 68.9 
SNL-0  5084.569 173.446   0.627   1 68.9 
SNL-0  5086.265 172.532   0.626   1 68.8 
SNL-0  5087.962 171.546   0.626   1 68.8 
SNL-0  5089.660 173.293   0.628   1 68.8 
SNL-0  5091.358 174.152   0.629   1 68.8 
SNL-0  5093.056 175.467   0.630   1 68.7 
SNL-0  5094.755 177.214   0.633   0 68.7 
SNL-0  5096.455 179.508   0.635   0 68.7 
SNL-0  5098.155 182.008   0.637   0 68.7 
SNL-0  5099.856 181.573   0.634   0 68.6 
SNL-0  5101.558 181.995   0.636   0 68.6 
SNL-0  5103.260 181.518   0.637   0 68.6 
SNL-0  5104.962 181.845   0.637   0 68.6 
SNL-0  5106.665 179.733   0.632   0 68.6 
SNL-0  5108.369 181.096   0.633   0 68.5 
SNL-0  5110.073 182.426   0.634   0 68.5 
SNL-0  5111.778 183.822   0.636   0 68.5 
SNL-0  5113.483 185.170   0.639   0 68.5 
SNL-0  5115.189 186.696   0.641   0 68.4 
SNL-0  5116.896 188.576   0.644   0 68.4 
SNL-0  5118.603 187.616   0.643   0 68.4 
SNL-0  5120.311 186.508   0.641   0 68.4 
SNL-0  5122.019 185.504   0.638   0 68.3 
SNL-0  5123.728   0.000   0.000   0 68.3 
SNL-0  5125.437   0.000   0.000   0 68.3 
SNL-0  5127.147   0.000   0.000   0 68.3 
SNL-0  5128.858   0.000   0.000   0 68.3 
SNL-0  5130.569   0.000   0.000   0 68.2 
SNL-0  5132.280   0.000   0.000   0 68.2 
SNL-0  5133.993   0.000   0.000   0 68.2 
SNL-0  5135.705   0.000   0.000   0 68.2 
SNL-0  5137.419   0.000   0.000   0 68.1 
SNL-0  5139.133   0.000   0.000   0 68.1 
SNL-0  5140.847   0.000   0.000   0 68.1 
SNL-0  5142.562   0.000   0.000   0 68.1 
SNL-0  5144.278   0.000   0.000   0 68.1 
SNL-0  5145.994   0.000   0.000   0 68.0 
SNL-0  5147.711   0.000   0.000   0 68.0 
SNL-0  5149.428   0.000   0.000   0 68.0 
SNL-0  5151.146   0.000   0.000   0 68.0 
SNL-0  5152.865   0.000   0.000   0 67.9 
SNL-0  5154.584   0.000   0.000   0 67.9 
SNL-0  5156.304   0.000   0.000   0 67.9 
SNL-0  5158.024   0.000   0.000   0 67.9 
SNL-0  5159.745   0.000   0.000   0 67.8 
SNL-0  5161.466   0.000   0.000   0 67.8 
SNL-0  5163.188   0.000   0.000   0 67.8 
SNL-0  5164.911   0.000   0.000   0 67.8 
SNL-0  5166.634   0.000   0.000   0 67.8 
SNL-0  5168.357   0.000   0.000   0 67.7 
SNL-0  5170.082   0.000   0.000   0 67.7 
SNL-0  5171.806 161.336   0.599   0 67.7 
SNL-0  5173.532 159.964   0.593   0 67.7 
SNL-0  5175.258 158.571   0.593   0 67.6 
SNL-0  5176.984 157.582   0.596   0 67.6 
SNL-0  5178.712 155.879   0.594   0 67.6 
SNL-0  5180.439 155.605   0.593   0 67.6 
SNL-0  5182.168 154.301   0.589   0 67.6 
SNL-0  5183.896 153.934   0.581   0 67.5 
SNL-0  5185.626 154.003   0.580   0 67.5 
SNL-0  5187.356 154.212   0.587   0 67.5 
SNL-0  5189.087 155.245   0.590   0 67.5 
SNL-0  5190.818 154.861   0.589   0 67.4 
SNL-0  5192.549 156.134   0.588   0 67.4 
SNL-0  5194.282 158.690   0.590   0 67.4 
SNL-0  5196.015 159.989   0.593   0 67.4 
SNL-0  5197.748 162.378   0.597   0 67.4 
SNL-0  5199.482 161.499   0.597   0 67.3 
SNL-0  5201.217 162.591   0.599   1 67.3 
SNL-0  5202.952 163.039   0.599   1 67.3 
SNL-0  5204.688 162.870   0.597   1 67.3 
SNL-0  5206.424 161.556   0.592   1 67.2 
SNL-0  5208.161 161.230   0.590   1 67.2 
SNL-0  5209.899 160.928   0.591   1 67.2 
SNL-0  5211.637 158.614   0.588   1 67.2 
SNL-0  5213.376 158.942   0.589   1 67.1 
SNL-0  5215.115 159.869   0.590   1 67.1 
SNL-0  5216.855 160.811   0.589   1 67.1 
SNL-0  5218.595 161.644   0.591   1 67.1 
SNL-0  5220.336 162.277   0.593   1 67.1 
SNL-0  5222.078 163.522   0.595   1 67.0 
SNL-0  5223.820 165.309   0.598   1 67.0 
SNL-0  5225.563 167.447   0.600   1 67.0 
SNL-0  5227.306 169.054   0.598   1 67.0 
SNL-0  5229.050 167.965   0.596   1 66.9 
SNL-0  5230.795 169.925   0.601   1 66.9 
SNL-0  5232.540 169.837   0.602   1 66.9 
SNL-0  5234.285 169.362   0.600   1 66.9 
SNL-0  5236.032 167.585   0.597   1 66.9 
SNL-0  5237.779 166.268   0.596   1 66.8 
SNL-0  5239.526 164.169   0.595   1 66.8 
SNL-0  5241.274 163.363   0.594   1 66.8 
SNL-0  5243.023 161.308   0.589   1 66.8 
SNL-0  5244.772 160.041   0.586   1 66.7 
SNL-0  5246.522 159.272   0.587   1 66.7 
SNL-0  5248.272 158.127   0.583   1 66.7 
SNL-0  5250.023 156.604   0.580   1 66.7 
SNL-0  5251.774 156.208   0.579   1 66.7 
SNL-0  5253.526 154.933   0.577   1 66.6 
SNL-0  5255.279 156.387   0.580   1 66.6 
SNL-0  5257.032 156.284   0.581   1 66.6 
SNL-0  5258.786 156.322   0.581   1 66.6 
SNL-0  5260.541 158.784   0.584   1 66.5 
SNL-0  5262.296 160.704   0.585   1 66.5 
SNL-0  5264.051 162.154   0.584   1 66.5 
SNL-0  5265.807 162.782   0.583   1 66.5 
SNL-0  5267.564 162.451   0.582   1 66.5 
SNL-0  5269.322 161.928   0.583   1 66.4 
SNL-0  5271.080 160.360   0.578   1 66.4 
SNL-0  5272.838 158.344   0.577   1 66.4 
SNL-0  5274.597 156.958   0.577   1 66.4 
SNL-0  5276.357 156.408   0.576   1 66.3 
SNL-0  5278.117 155.888   0.576   1 66.3 
SNL-0  5279.878 155.522   0.576   1 66.3 
SNL-0  5281.640 155.437   0.574   1 66.3 
SNL-0  5283.402 157.631   0.577   1 66.3 
SNL-0  5285.164 157.536   0.575   1 66.2 
SNL-0  5286.928 158.325   0.578   1 66.2 
SNL-0  5288.691 160.561   0.583   1 66.2 
SNL-0  5290.456 161.460   0.584   1 66.2 
SNL-0  5292.221 161.138   0.583   1 66.1 
SNL-0  5293.986 159.092   0.580   1 66.1 
SNL-0  5295.753 157.432   0.577   1 66.1 
SNL-0  5297.519 155.385   0.573   1 66.1 
SNL-0  5299.287 153.657   0.569   1 66.1 
SNL-0  5301.055 152.651   0.569   1 66.0 
SNL-0  5302.823 152.825   0.568   1 66.0 
SNL-0  5304.592 152.838   0.568   1 66.0 
SNL-0  5306.362 153.454   0.570   1 66.0 
SNL-0  5308.132 153.787   0.570   1 66.0 
SNL-0  5309.903 157.147   0.575   1 65.9 
SNL-0  5311.675 155.692   0.573   1 65.9 
SNL-0  5313.447 155.140   0.572   1 65.9 
SNL-0  5315.219 154.966   0.572   1 65.9 
SNL-0  5316.993 155.134   0.570   1 65.8 
SNL-0  5318.767 153.085   0.567   1 65.8 
SNL-0  5320.541 152.231   0.566   1 65.8 
SNL-0  5322.316 151.493   0.566   1 65.8 
SNL-0  5324.092 150.311   0.562   1 65.8 
SNL-0  5325.868 150.697   0.562   1 65.7 
SNL-0  5327.645 151.197   0.562   1 65.7 
SNL-0  5329.422 152.321   0.561   1 65.7 
SNL-0  5331.200 152.539   0.565   1 65.7 
SNL-0  5332.979 151.761   0.565   1 65.6 
SNL-0  5334.758 149.981   0.561   1 65.6 
SNL-0  5336.538 147.150   0.558   1 65.6 
SNL-0  5338.318 142.298   0.550   1 65.6 
SNL-0  5340.099 137.863   0.543   1 65.6 
SNL-0  5341.881 131.193   0.531   1 65.5 
SNL-0  5343.663 126.993   0.525   1 65.5 
SNL-0  5345.445 123.563   0.520   1 65.5 
SNL-0  5347.229 121.300   0.517   1 65.5 
SNL-0  5349.013 120.138   0.514   1 65.4 
SNL-0  5350.797 121.694   0.517   1 65.4 
SNL-0  5352.582 122.565   0.518   1 65.4 
SNL-0  5354.368 125.135   0.522   1 65.4 
SNL-0  5356.154 126.800   0.526   1 65.4 
SNL-0  5357.941 128.300   0.528   1 65.3 
SNL-0  5359.729 130.052   0.530   1 65.3 
SNL-0  5361.517 132.725   0.533   1 65.3 
SNL-0  5363.306 134.909   0.535   1 65.3 
SNL-0  5365.095 140.822   0.543   1 65.3 
SNL-0  5366.885 146.001   0.550   1 65.2 
SNL-0  5368.675 149.988   0.557   1 65.2 
SNL-0  5370.467 153.748   0.561   1 65.2 
SNL-0  5372.258 155.290   0.561   1 65.2 
SNL-0  5374.051 157.300   0.566   1 65.1 
SNL-0  5375.843 158.250   0.568   1 65.1 
SNL-0  5377.637 157.776   0.569   1 65.1 
SNL-0  5379.431 156.334   0.565   1 65.1 
SNL-0  5381.226 155.547   0.563   1 65.1 
SNL-0  5383.021 153.337   0.560   1 65.0 
SNL-0  5384.817 152.305   0.557   1 65.0 
SNL-0  5386.613 153.832   0.560   1 65.0 
SNL-0  5388.410 156.041   0.563   1 65.0 
SNL-0  5390.208 159.311   0.567   1 64.9 
SNL-0  5392.006 162.647   0.571   1 64.9 
SNL-0  5393.805 165.693   0.575   1 64.9 
SNL-0  5395.605 167.420   0.577   1 64.9 
SNL-0  5397.405 169.146   0.579   1 64.9 
SNL-0  5399.205 170.045   0.580   1 64.8 
SNL-0  5401.007 168.800   0.579   1 64.8 
SNL-0  5402.809 168.103   0.578   1 64.8 
SNL-0  5404.611 167.410   0.575   1 64.8 
SNL-0  5406.414 167.741   0.573   1 64.8 
SNL-0  5408.218 169.646   0.577   1 64.7 
SNL-0  5410.022 171.814   0.581   1 64.7 
SNL-0  5411.827 173.443   0.583   1 64.7 
SNL-0  5413.633 176.397   0.588   1 64.7 
SNL-0  5415.439 178.151   0.590   1 64.6 
SNL-0  5417.245 179.198   0.591   1 64.6 
SNL-0  5419.053 179.371   0.592   1 64.6 
SNL-0  5420.861 179.264   0.591   1 64.6 
SNL-0  5422.669 178.929   0.590   1 64.6 
SNL-0  5424.478 178.066   0.588   1 64.5 
SNL-0  5426.288 177.968   0.587   1 64.5 
SNL-0  5428.098 176.938   0.587   1 64.5 
SNL-0  5429.909 176.522   0.586   1 64.5 
SNL-0  5431.721 175.662   0.583   1 64.5 
SNL-0  5433.533 175.533   0.584   1 64.4 
SNL-0  5435.346 173.775   0.581   1 64.4 
SNL-0  5437.159 173.101   0.581   1 64.4 
SNL-0  5438.973 169.506   0.576   1 64.4 
SNL-0  5440.787 167.638   0.575   1 64.3 
SNL-0  5442.602 163.694   0.569   1 64.3 
SNL-0  5444.418 159.814   0.563   1 64.3 
SNL-0  5446.235 157.841   0.558   1 64.3 
SNL-0  5448.052 158.661   0.558   1 64.3 
SNL-0  5449.869 159.343   0.560   1 64.2 
SNL-0  5451.687 161.417   0.564   1 64.2 
SNL-0  5453.506 165.807   0.570   1 64.2 
SNL-0  5455.326 169.697   0.574   1 64.2 
SNL-0  5457.146 174.555   0.580   1 64.1 
SNL-0  5458.966 177.389   0.586   1 64.1 
SNL-0  5460.787 180.670   0.591   1 64.1 
SNL-0  5462.609 183.275   0.594   1 64.1 
SNL-0  5464.432 187.247   0.597   1 64.1 
SNL-0  5466.255 186.966   0.596   1 64.0 
SNL-0  5468.078 189.712   0.600   1 64.0 
SNL-0  5469.903 189.258   0.600   1 64.0 
SNL-0  5471.727 188.960   0.599   1 64.0 
SNL-0  5473.553 188.885   0.599   1 64.0 
SNL-0  5475.379 187.164   0.596   1 63.9 
SNL-0  5477.206 186.666   0.594   1 63.9 
SNL-0  5479.033 186.917   0.593   1 63.9 
SNL-0  5480.861 186.913   0.595   1 63.9 
SNL-0  5482.689 188.637   0.597   1 63.9 
SNL-0  5484.519 191.350   0.601   1 63.8 
SNL-0  5486.348 193.190   0.604   1 63.8 
SNL-0  5488.179 195.594   0.607   1 63.8 
SNL-0  5490.010 197.677   0.608   1 63.8 
SNL-0  5491.841 198.570   0.610   1 63.7 
SNL-0  5493.673 197.890   0.608   1 63.7 
SNL-0  5495.506 197.531   0.608   1 63.7 
SNL-0  5497.340 194.663   0.604   1 63.7 
SNL-0  5499.174 192.683   0.601   1 63.7 
SNL-0  5501.008 190.364   0.599   1 63.6 
SNL-0  5502.844 186.749   0.594   1 63.6 
SNL-0  5504.679 183.793   0.589   1 63.6 
SNL-0  5506.516 180.633   0.585   1 63.6 
SNL-0  5508.353 179.739   0.584   1 63.6 
SNL-0  5510.191 178.889   0.582   1 63.5 
SNL-0  5512.029 179.634   0.584   1 63.5 
SNL-0  5513.868 180.413   0.584   1 63.5 
SNL-0  5515.707 182.320   0.587   1 63.5 
SNL-0  5517.548 183.162   0.588   1 63.4 
SNL-0  5519.388 184.865   0.591   1 63.4 
SNL-0  5521.230 185.596   0.592   1 63.4 
SNL-0  5523.072 186.033   0.592   1 63.4 
SNL-0  5524.914 186.797   0.592   1 63.4 
SNL-0  5526.757 186.489   0.592   1 63.3 
SNL-0  5528.601 187.492   0.592   1 63.3 
SNL-0  5530.446 188.979   0.593   1 63.3 
SNL-0  5532.291 191.519   0.598   1 63.3 
SNL-0  5534.137 194.050   0.601   1 63.3 
SNL-0  5535.983 195.486   0.602   1 63.2 
SNL-0  5537.830 197.747   0.605   1 63.2 
SNL-0  5539.677 198.499   0.606   1 63.2 
SNL-0  5541.525 198.032   0.605   1 63.2 
SNL-0  5543.374 197.799   0.607   1 63.2 
SNL-0  5545.224 195.036   0.603   1 63.1 
SNL-0  5547.074 193.345   0.601   1 63.1 
SNL-0  5548.924 191.230   0.597   1 63.1 
SNL-0  5550.775 189.095   0.594   1 63.1 
SNL-0  5552.627 187.852   0.592   1 63.0 
SNL-0  5554.480 188.295   0.592   1 63.0 
SNL-0  5556.333 188.981   0.592   1 63.0 
SNL-0  5558.186 190.095   0.594   1 63.0 
SNL-0  5560.041 190.870   0.595   1 63.0 
SNL-0  5561.896 192.549   0.598   1 62.9 
SNL-0  5563.751 193.770   0.600   1 62.9 
SNL-0  5565.607 192.501   0.600   1 62.9 
SNL-0  5567.464 192.235   0.597   1 62.9 
SNL-0  5569.322 192.146   0.596   1 62.9 
SNL-0  5571.180 190.314   0.594   1 62.8 
SNL-0  5573.038   0.000   0.000   0 62.8 
SNL-0  5574.898   0.000   0.000   0 62.8 
SNL-0  5576.758   0.000   0.000   0 62.8 
SNL-0  5578.618   0.000   0.000   0 62.8 
SNL-0  5580.479   0.000   0.000   0 62.7 
SNL-0  5582.341   0.000   0.000   0 62.7 
SNL-0  5584.203   0.000   0.000   0 62.7 
SNL-0  5586.066 177.386   0.575   1 62.7 
SNL-0  5587.930 177.128   0.573   1 62.6 
SNL-0  5589.794 177.607   0.575   1 62.6 
SNL-0  5591.659 178.073   0.576   1 62.6 
SNL-0  5593.525 179.197   0.576   1 62.6 
SNL-0  5595.391 181.562   0.579   1 62.6 
SNL-0  5597.257 184.152   0.583   1 62.5 
SNL-0  5599.125 186.731   0.587   1 62.5 
SNL-0  5600.993 188.402   0.589   1 62.5 
SNL-0  5602.861 191.245   0.591   1 62.5 
SNL-0  5604.731 190.256   0.590   1 62.5 
SNL-0  5606.600 189.837   0.593   1 62.4 
SNL-0  5608.471 189.497   0.590   1 62.4 
SNL-0  5610.342 189.467   0.589   1 62.4 
SNL-0  5612.214 188.555   0.588   1 62.4 
SNL-0  5614.086 188.085   0.588   1 62.4 
SNL-0  5615.959 186.804   0.584   1 62.3 
SNL-0  5617.833 186.939   0.584   1 62.3 
SNL-0  5619.707 186.318   0.585   1 62.3 
SNL-0  5621.582 187.477   0.585   1 62.3 
SNL-0  5623.457 189.061   0.588   1 62.3 
SNL-0  5625.333 189.090   0.589   1 62.2 
SNL-0  5627.210 189.812   0.588   1 62.2 
SNL-0  5629.087 190.236   0.589   1 62.2 
SNL-0  5630.965 189.169   0.587   1 62.2 
SNL-0  5632.844 187.892   0.586   1 62.1 
SNL-0  5634.723 186.176   0.583   1 62.1 
SNL-0  5636.603 184.943   0.580   1 62.1 
SNL-0  5638.483 183.563   0.579   1 62.1 
SNL-0  5640.365 183.329   0.579   1 62.1 
SNL-0  5642.246 182.843   0.578   1 62.0 
SNL-0  5644.129 183.495   0.579   1 62.0 
SNL-0  5646.012 183.848   0.580   1 62.0 
SNL-0  5647.895 184.593   0.581   1 62.0 
SNL-0  5649.780 184.258   0.580   1 62.0 
SNL-0  5651.664 183.770   0.578   1 61.9 
SNL-0  5653.550 183.952   0.579   1 61.9 
SNL-0  5655.436 183.456   0.578   1 61.9 
SNL-0  5657.323 182.228   0.576   1 61.9 
SNL-0  5659.210 181.274   0.574   1 61.9 
SNL-0  5661.098 180.009   0.572   1 61.8 
SNL-0  5662.987 179.498   0.572   1 61.8 
SNL-0  5664.876 179.200   0.571   1 61.8 
SNL-0  5666.766 179.653   0.573   1 61.8 
SNL-0  5668.657 180.061   0.573   1 61.8 
SNL-0  5670.548 181.657   0.576   1 61.7 
SNL-0  5672.440 182.757   0.577   1 61.7 
SNL-0  5674.332 183.162   0.577   1 61.7 
SNL-0  5676.225 183.949   0.578   1 61.7 
SNL-0  5678.119 185.910   0.581   1 61.7 
SNL-0  5680.013 185.568   0.580   1 61.6 
SNL-0  5681.908 185.550   0.580   1 61.6 
SNL-0  5683.804 183.876   0.577   1 61.6 
SNL-0  5685.700 185.278   0.579   1 61.6 
SNL-0  5687.597 184.982   0.578   1 61.6 
SNL-0  5689.494 184.003   0.577   1 61.5 
SNL-0  5691.392 182.772   0.576   1 61.5 
SNL-0  5693.291 182.359   0.575   1 61.5 
SNL-0  5695.191 181.567   0.574   1 61.5 
SNL-0  5697.091 181.127   0.574   1 61.4 
SNL-0  5698.991 182.103   0.576   1 61.4 
SNL-0  5700.893 181.482   0.574   1 61.4 
SNL-0  5702.795 183.400   0.576   1 61.4 
SNL-0  5704.697 184.359   0.578   1 61.4 
SNL-0  5706.600 184.948   0.578   1 61.3 
SNL-0  5708.504 185.744   0.578   1 61.3 
SNL-0  5710.409 187.071   0.579   1 61.3 
SNL-0  5712.314 186.680   0.579   1 61.3 
SNL-0  5714.219 186.467   0.580   1 61.3 
SNL-0  5716.126 186.325   0.579   1 61.2 
SNL-0  5718.033 185.168   0.578   1 61.2 
SNL-0  5719.940 186.332   0.580   1 61.2 
SNL-0  5721.849 186.699   0.580   1 61.2 
SNL-0  5723.758 187.089   0.580   1 61.2 
SNL-0  5725.667 188.886   0.583   1 61.1 
SNL-0  5727.577 188.778   0.582   1 61.1 
SNL-0  5729.488 191.009   0.585   1 61.1 
SNL-0  5731.400 191.865   0.586   1 61.1 
SNL-0  5733.312 193.466   0.587   1 61.1 
SNL-0  5735.225 193.845   0.588   1 61.0 
SNL-0  5737.138 194.017   0.589   1 61.0 
SNL-0  5739.052 195.471   0.591   1 61.0 
SNL-0  5740.967 193.780   0.587   1 61.0 
SNL-0  5742.882 193.443   0.587   1 61.0 
SNL-0  5744.798 192.713   0.586   1 60.9 
SNL-0  5746.714 191.639   0.585   1 60.9 
SNL-0  5748.632 190.534   0.583   1 60.9 
SNL-0  5750.550 190.575   0.583   1 60.9 
SNL-0  5752.468 190.116   0.582   1 60.9 
SNL-0  5754.387 189.328   0.580   1 60.8 
SNL-0  5756.307 188.571   0.580   1 60.8 
SNL-0  5758.227 189.095   0.581   1 60.8 
SNL-0  5760.148 188.003   0.580   1 60.8 
SNL-0  5762.070 188.832   0.580   1 60.8 
SNL-0  5763.992 189.161   0.580   1 60.7 
SNL-0  5765.915 188.327   0.579   1 60.7 
SNL-0  5767.839 188.724   0.580   1 60.7 
SNL-0  5769.763 187.530   0.579   1 60.7 
SNL-0  5771.688 185.460   0.576   1 60.7 
SNL-0  5773.614 183.770   0.573   1 60.6 
SNL-0  5775.540 182.176   0.571   1 60.6 
SNL-0  5777.467 180.643   0.568   1 60.6 
SNL-0  5779.394 179.255   0.566   1 60.6 
SNL-0  5781.322 178.459   0.565   1 60.6 
SNL-0  5783.251 178.499   0.564   1 60.5 
SNL-0  5785.181 179.267   0.566   1 60.5 
SNL-0  5787.111 181.144   0.567   1 60.5 
SNL-0  5789.041 182.930   0.570   1 60.5 
SNL-0  5790.973 183.958   0.572   1 60.5 
SNL-0  5792.905 185.476   0.573   1 60.4 
SNL-0  5794.837 186.416   0.573   1 60.4 
SNL-0  5796.771 187.652   0.575   1 60.4 
SNL-0  5798.704 188.381   0.576   1 60.4 
SNL-0  5800.639 189.508   0.577   1 60.4 
SNL-0  5802.574 190.332   0.578   1 60.3 
SNL-0  5804.510 190.191   0.577   1 60.3 
SNL-0  5806.447 188.681   0.575   1 60.3 
SNL-0  5808.384 186.687   0.572   1 60.3 
SNL-0  5810.322 185.786   0.571   1 60.3 
SNL-0  5812.260 184.974   0.570   1 60.2 
SNL-0  5814.199 184.605   0.569   1 60.2 
SNL-0  5816.139 184.940   0.569   1 60.2 
SNL-0  5818.079 185.612   0.569   1 60.2 
SNL-0  5820.020 186.763   0.572   1 60.2 
SNL-0  5821.962 186.537   0.572   1 60.1 
SNL-0  5823.904 187.956   0.573   1 60.1 
SNL-0  5825.847 188.194   0.573   1 60.1 
SNL-0  5827.791 187.754   0.572   1 60.1 
SNL-0  5829.735 187.782   0.572   1 60.0 
SNL-0  5831.680 188.369   0.572   1 60.0 
SNL-0  5833.625 188.347   0.572   1 60.0 
SNL-0  5835.572 188.708   0.573   1 60.0 
SNL-0  5837.519 188.747   0.572   1 60.0 
SNL-0  5839.466 190.460   0.574   1 59.9 
SNL-0  5841.414 190.287   0.574   1 59.9 
SNL-0  5843.363 189.692   0.573   1 59.9 
SNL-0  5845.313 189.438   0.572   1 59.9 
SNL-0  5847.263 189.838   0.573   1 59.9 
SNL-0  5849.213 187.920   0.569   1 59.9 
SNL-0  5851.165 187.058   0.568   1 59.8 
SNL-0  5853.117 187.104   0.569   1 59.8 
SNL-0  5855.070 187.258   0.568   1 59.8 
SNL-0  5857.023 187.218   0.567   1 59.8 
SNL-0  5858.977 187.583   0.567   1 59.8 
SNL-0  5860.932 188.767   0.569   1 59.7 
SNL-0  5862.887 189.772   0.570   1 59.7 
SNL-0  5864.843 190.958   0.572   1 59.7 
SNL-0  5866.800 192.806   0.580   1 59.7 
SNL-0  5868.757 192.775   0.582   1 59.7 
SNL-0  5870.715 192.876   0.579   1 59.6 
SNL-0  5872.673 192.796   0.575   1 59.6 
SNL-0  5874.633 192.761   0.576   1 59.6 
SNL-0  5876.592 191.187   0.573   1 59.6 
SNL-0  5878.553 190.217   0.571   1 59.6 
SNL-0  5880.514 190.413   0.570   1 59.5 
SNL-0  5882.476 189.420   0.569   1 59.5 
SNL-0  5884.439 189.942   0.570   1 59.5 
SNL-0  5886.402 190.339   0.571   1 59.5 
SNL-0  5888.366   0.000   0.000   0 59.5 
SNL-0  5890.330   0.000   0.000   0 59.4 
SNL-0  5892.295   0.000   0.000   0 59.4 
SNL-0  5894.261   0.000   0.000   0 59.4 
SNL-0  5896.227   0.000   0.000   0 59.4 
SNL-0  5898.195   0.000   0.000   0 59.4 
SNL-0  5900.162   0.000   0.000   0 59.3 
SNL-0  5902.131   0.000   0.000   0 59.3 
SNL-0  5904.100 185.328   0.563   1 59.3 
SNL-0  5906.069 186.094   0.564   1 59.3 
SNL-0  5908.040 189.076   0.569   1 59.3 
SNL-0  5910.011 189.949   0.569   1 59.2 
SNL-0  5911.983 192.688   0.573   1 59.2 
SNL-0  5913.955 195.356   0.576   1 59.2 
SNL-0  5915.928 196.439   0.581   1 59.2 
SNL-0  5917.902 198.201   0.584   1 59.2 
SNL-0  5919.876 197.133   0.577   1 59.1 
SNL-0  5921.851 196.743   0.576   1 59.1 
SNL-0  5923.827 197.037   0.576   1 59.1 
SNL-0  5925.803 195.488   0.576   1 59.1 
SNL-0  5927.780 198.358   0.579   1 59.1 
SNL-0  5929.757 198.083   0.577   1 59.0 
SNL-0  5931.736 198.342   0.577   1 59.0 
SNL-0  5933.715 198.577   0.584   1 59.0 
SNL-0  5935.694 199.010   0.584   1 59.0 
SNL-0  5937.675 199.015   0.578   1 59.0 
SNL-0  5939.656   0.000   0.000   0 58.9 
SNL-0  5941.637   0.000   0.000   0 58.9 
SNL-0  5943.619   0.000   0.000   0 58.9 
SNL-0  5945.602   0.000   0.000   0 58.9 
SNL-0  5947.586   0.000   0.000   0 58.9 
SNL-0  5949.570   0.000   0.000   0 58.8 
SNL-0  5951.555   0.000   0.000   0 58.8 
SNL-0  5953.541   0.000   0.000   0 58.8 
SNL-0  5955.527   0.000   0.000   0 58.8 
SNL-0  5957.514   0.000   0.000   0 58.8 
SNL-0  5959.501   0.000   0.000   0 58.7 
SNL-0  5961.489   0.000   0.000   0 58.7 
SNL-0  5963.478   0.000   0.000   0 58.7 
SNL-0  5965.468   0.000   0.000   0 58.7 
SNL-0  5967.458   0.000   0.000   0 58.7 
SNL-0  5969.449   0.000   0.000   0 58.6 
SNL-0  5971.440   0.000   0.000   0 58.6 
SNL-0  5973.433   0.000   0.000   0 58.6 
SNL-0  5975.425   0.000   0.000   0 58.6 
SNL-0  5977.419   0.000   0.000   0 58.6 
SNL-0  5979.413   0.000   0.000   0 58.5 
SNL-0  5981.408   0.000   0.000   0 58.5 
SNL-0  5983.403   0.000   0.000   0 58.5 
SNL-0  5985.400   0.000   0.000   0 58.5 
SNL-0  5987.396 188.535   0.550   1 58.5 
SNL-0  5989.394 191.146   0.553   1 58.4 
SNL-0  5991.392 191.810   0.553   1 58.4 
SNL-0  5993.391 193.014   0.555   1 58.4 
SNL-0  5995.391 194.714   0.557   1 58.4 
SNL-0  5997.391 196.287   0.559   1 58.4 
SNL-0  5999.392 196.817   0.559   1 58.4 
SNL-0  6001.393 197.173   0.559   1 58.3 
SNL-0  6003.395 197.540   0.559   1 58.3 
SNL-0  6005.398 197.038   0.560   1 58.3 
SNL-0  6007.402 197.320   0.558   1 58.3 
SNL-0  6009.406 197.462   0.557   1 58.3 
SNL-0  6011.411 197.351   0.557   1 58.2 
SNL-0  6013.416 197.084   0.556   1 58.2 
SNL-0  6015.422 197.053   0.556   1 58.2 
SNL-0  6017.429 197.830   0.557   1 58.2 
SNL-0  6019.437 197.912   0.556   1 58.2 
SNL-0  6021.445 198.398   0.556   1 58.1 
SNL-0  6023.454 198.756   0.556   1 58.1 
SNL-0  6025.463 199.874   0.557   1 58.1 
SNL-0  6027.474 198.782   0.557   1 58.1 
SNL-0  6029.485 199.319   0.557   1 58.1 
SNL-0  6031.496 197.958   0.555   1 58.0 
SNL-0  6033.508 198.605   0.556   1 58.0 
SNL-0  6035.521 198.104   0.556   1 58.0 
SNL-0  6037.535 196.693   0.554   1 58.0 
SNL-0  6039.549 196.787   0.553   1 58.0 
SNL-0  6041.564 197.329   0.554   1 57.9 
SNL-0  6043.580 197.184   0.553   1 57.9 
SNL-0  6045.596 195.158   0.551   1 57.9 
SNL-0  6047.613 194.205   0.550   1 57.9 
SNL-0  6049.630 192.224   0.547   1 57.9 
SNL-0  6051.649 190.123   0.544   1 57.8 
SNL-0  6053.668 188.653   0.543   1 57.8 
SNL-0  6055.687 187.492   0.541   1 57.8 
SNL-0  6057.707 187.224   0.541   1 57.8 
SNL-0  6059.728 185.607   0.539   1 57.8 
SNL-0  6061.750 185.942   0.540   1 57.8 
SNL-0  6063.772 186.211   0.540   1 57.7 
SNL-0  6065.795 186.285   0.539   1 57.7 
SNL-0  6067.819 187.052   0.540   1 57.7 
SNL-0  6069.843 187.420   0.542   1 57.7 
SNL-0  6071.868 185.902   0.539   1 57.7 
SNL-0  6073.894 184.438   0.537   1 57.6 
SNL-0  6075.920 182.420   0.535   1 57.6 
SNL-0  6077.948 179.363   0.531   1 57.6 
SNL-0  6079.975 174.486   0.525   1 57.6 
SNL-0  6082.004 167.762   0.516   1 57.6 
SNL-0  6084.033 161.747   0.509   1 57.5 
SNL-0  6086.062 154.222   0.499   1 57.5 
SNL-0  6088.093 147.094   0.489   1 57.5 
SNL-0  6090.124 141.446   0.481   1 57.5 
SNL-0  6092.156 138.265   0.477   1 57.5 
SNL-0  6094.188 136.114   0.473   1 57.4 
SNL-0  6096.221 137.355   0.475   1 57.4 
SNL-0  6098.255 142.064   0.483   1 57.4 
SNL-0  6100.290 148.033   0.491   1 57.4 
SNL-0  6102.325 154.938   0.499   1 57.4 
SNL-0  6104.361 163.192   0.509   1 57.3 
SNL-0  6106.397 168.454   0.516   1 57.3 
SNL-0  6108.435 173.703   0.522   1 57.3 
SNL-0  6110.472 178.662   0.528   1 57.3 
SNL-0  6112.511 180.004   0.529   1 57.3 
SNL-0  6114.550 181.369   0.531   1 57.3 
SNL-0  6116.590 182.042   0.531   1 57.2 
SNL-0  6118.631 184.303   0.534   1 57.2 
SNL-0  6120.672 184.570   0.534   1 57.2 
SNL-0  6122.714 185.306   0.534   1 57.2 
SNL-0  6124.757 185.615   0.534   1 57.2 
SNL-0  6126.800 186.496   0.536   1 57.1 
SNL-0  6128.844 187.440   0.537   1 57.1 
SNL-0  6130.889 186.708   0.536   1 57.1 
SNL-0  6132.934 187.629   0.537   1 57.1 
SNL-0  6134.980 188.416   0.538   1 57.1 
SNL-0  6137.027 187.726   0.537   1 57.0 
SNL-0  6139.074 188.542   0.537   1 57.0 
SNL-0  6141.123 188.993   0.539   1 57.0 
SNL-0  6143.171 188.592   0.538   1 57.0 
SNL-0  6145.221 188.733   0.539   1 57.0 
SNL-0  6147.271 189.184   0.539   1 56.9 
SNL-0  6149.322 189.503   0.538   1 56.9 
SNL-0  6151.373 189.641   0.538   1 56.9 
SNL-0  6153.426 188.300   0.537   1 56.9 
SNL-0  6155.478 188.294   0.536   1 56.9 
SNL-0  6157.532 187.971   0.536   1 56.9 
SNL-0  6159.586 188.871   0.537   1 56.8 
SNL-0  6161.641 188.897   0.536   1 56.8 
SNL-0  6163.697 189.557   0.536   1 56.8 
SNL-0  6165.753 190.705   0.538   1 56.8 
SNL-0  6167.810 191.678   0.540   1 56.8 
SNL-0  6169.868 192.756   0.541   1 56.7 
SNL-0  6171.926 192.384   0.544   1 56.7 
SNL-0  6173.985 191.696   0.541   1 56.7 
SNL-0  6176.045 191.284   0.539   1 56.7 
SNL-0  6178.106 191.363   0.540   1 56.7 
SNL-0  6180.167 189.714   0.537   1 56.6 
SNL-0  6182.229 189.654   0.536   1 56.6 
SNL-0  6184.291 189.061   0.489   1 56.6 
SNL-0  6186.354 189.388   0.469   1 56.6 
SNL-0  6188.418 189.288   0.469   1 56.6 
SNL-0  6190.483 189.941   0.469   1 56.6 
SNL-0  6192.548 190.038   0.469   1 56.5 
SNL-0  6194.614 189.860   0.469   1 56.5 
SNL-0  6196.681 190.446   0.469   1 56.5 
SNL-0  6198.748 190.615   0.468   1 56.5 
SNL-0  6200.816 191.092   0.468   1 56.5 
SNL-0  6202.885 189.196   0.469   1 56.4 
SNL-0  6204.954 188.680   0.470   1 56.4 
SNL-0  6207.024 188.958   0.467   1 56.4 
SNL-0  6209.095 188.812   0.466   1 56.4 
SNL-0  6211.167 188.845   0.467   1 56.4 
SNL-0  6213.239 187.831   0.466   1 56.3 
SNL-0  6215.312 187.456   0.466   1 56.3 
SNL-0  6217.385 187.614   0.465   1 56.3 
SNL-0  6219.459 188.357   0.466   1 56.3 
SNL-0  6221.534 187.428   0.466   1 56.3 
SNL-0  6223.610 187.375   0.470   1 56.2 
SNL-0  6225.686 188.374   0.466   1 56.2 
SNL-0  6227.763 189.240   0.466   1 56.2 
SNL-0  6229.841 189.694   0.467   1 56.2 
SNL-0  6231.919 193.051   0.468   1 56.2 
SNL-0  6233.998 193.689   0.471   1 56.2 
SNL-0  6236.078 194.096   0.486   1 56.1 
SNL-0  6238.159 194.909   0.491   1 56.1 
SNL-0  6240.240 196.251   0.480   1 56.1 
SNL-0  6242.322 197.550   0.481   1 56.1 
SNL-0  6244.404 197.498   0.481   1 56.1 
SNL-0  6246.488 198.822   0.479   1 56.0 
SNL-0  6248.572 199.285   0.479   1 56.0 
SNL-0  6250.656 198.214   0.479   1 56.0 
SNL-0  6252.742 199.266   0.478   1 56.0 
SNL-0  6254.828 199.210   0.476   1 56.0 
SNL-0  6256.914 199.396   0.478   1 56.0 
SNL-0  6259.002 197.835   0.492   1 55.9 
SNL-0  6261.090 197.081   0.484   1 55.9 
SNL-0  6263.179 197.209   0.474   1 55.9 
SNL-0  6265.268 196.591   0.475   1 55.9 
SNL-0  6267.358 196.014   0.477   1 55.9 
SNL-0  6269.449 197.349   0.475   1 55.8 
SNL-0  6271.541 197.856   0.473   1 55.8 
SNL-0  6273.633 198.222   0.472   1 55.8 
SNL-0  6275.726 198.858   0.473   1 55.8 
SNL-0  6277.820 198.842   0.481   1 55.8 
SNL-0  6279.914 197.508   0.487   1 55.7 
SNL-0  6282.009 197.751   0.480   1 55.7 
SNL-0  6284.105 197.182   0.475   1 55.7 
SNL-0  6286.202 197.075   0.471   1 55.7 
SNL-0  6288.299 197.040   0.482   1 55.7 
SNL-0  6290.397 196.006   0.481   1 55.7 
SNL-0  6292.495 194.408   0.470   1 55.6 
SNL-0  6294.595 194.669   0.470   1 55.6 
SNL-0  6296.695 193.790   0.469   1 55.6 
SNL-0  6298.795 193.694   0.489   1 55.6 
SNL-0  6300.897 192.955   0.693   1 55.6 
SNL-0  6302.999 193.876   0.713   1 55.5 
SNL-0  6305.102 192.874   0.487   1 55.5 
SNL-0  6307.205 193.309   0.478   1 55.5 
SNL-0  6309.309 193.762   0.483   1 55.5 
SNL-0  6311.414 194.114   0.467   1 55.5 
SNL-0  6313.520 194.035   0.464   1 55.4 
SNL-0  6315.626 194.443   0.464   1 55.4 
SNL-0  6317.733 194.403   0.462   1 55.4 
SNL-0  6319.841 195.275   0.757   1 55.4 
SNL-0  6321.949 194.500   1.311   1 55.4 
SNL-0  6324.059 193.949   1.306   1 55.4 
SNL-0  6326.168 193.255   1.292   1 55.3 
SNL-0  6328.279 192.893   1.090   1 55.3 
SNL-0  6330.390 192.430   0.471   1 55.3 
SNL-0  6332.502 192.017   0.472   1 55.3 
SNL-0  6334.615 192.297   0.459   1 55.3 
SNL-0  6336.728 192.009   0.457   1 55.2 
SNL-0  6338.842 191.688   0.456   1 55.2 
SNL-0  6340.957 190.340   0.455   1 55.2 
SNL-0  6343.072 191.485   0.455   1 55.2 
SNL-0  6345.189 190.081   0.454   1 55.2 
SNL-0  6347.306 191.612   0.455   1 55.2 
SNL-0  6349.423 192.205   0.458   1 55.1 
SNL-0  6351.541 192.713   0.458   1 55.1 
SNL-0  6353.660 192.775   0.454   1 55.1 
SNL-0  6355.780 192.630   0.457   1 55.1 
SNL-0  6357.901 192.071   0.464   1 55.1 
SNL-0  6360.022 191.459   0.456   1 55.0 
SNL-0  6362.143 189.041   0.453   1 55.0 
SNL-0  6364.266 186.859   0.525   1 55.0 
SNL-0  6366.389 183.780   0.543   1 55.0 
SNL-0  6368.513 181.534   0.452   1 55.0 
SNL-0  6370.638 179.273   0.441   1 55.0 
SNL-0  6372.763 178.311   0.439   1 54.9 
SNL-0  6374.889 177.675   0.438   1 54.9 
SNL-0  6377.016 176.950   0.437   1 54.9 
SNL-0  6379.144 178.502   0.440   1 54.9 
SNL-0  6381.272 179.262   0.442   1 54.9 
SNL-0  6383.401 181.081   0.441   1 54.8 
SNL-0  6385.530 182.044   0.441   1 54.8 
SNL-0  6387.661 183.489   0.447   1 54.8 
SNL-0  6389.792 186.211   0.446   1 54.8 
SNL-0  6391.923 186.333   0.442   1 54.8 
SNL-0  6394.056 185.856   0.441   1 54.8 
SNL-0  6396.189 185.446   0.441   1 54.7 
SNL-0  6398.323 183.854   0.439   1 54.7 
SNL-0  6400.458 182.709   0.438   1 54.7 
SNL-0  6402.593 183.243   0.437   1 54.7 
SNL-0  6404.729 182.880   0.437   1 54.7 
SNL-0  6406.866 184.221   0.438   1 54.6 
SNL-0  6409.003 184.359   0.437   1 54.6 
SNL-0  6411.141 185.671   0.438   1 54.6 
SNL-0  6413.280 186.540   0.439   1 54.6 
SNL-0  6415.420 186.403   0.441   1 54.6 
SNL-0  6417.560 185.108   0.438   1 54.5 
SNL-0  6419.701 185.022   0.437   1 54.5 
SNL-0  6421.843 183.981   0.438   1 54.5 
SNL-0  6423.985 181.745   0.435   1 54.5 
SNL-0  6426.129 180.947   0.432   1 54.5 
SNL-0  6428.272 179.464   0.431   1 54.5 
SNL-0  6430.417 177.382   0.429   1 54.4 
SNL-0  6432.562 176.799   0.427   1 54.4 
SNL-0  6434.708 176.482   0.427   1 54.4 
SNL-0  6436.855 176.039   0.428   1 54.4 
SNL-0  6439.003 176.238   0.427   1 54.4 
SNL-0  6441.151 176.318   0.425   1 54.3 
SNL-0  6443.300 175.967   0.426   1 54.3 
SNL-0  6445.449 176.207   0.426   1 54.3 
SNL-0  6447.600 176.247   0.426   1 54.3 
SNL-0  6449.751 176.274   0.426   1 54.3 
SNL-0  6451.902 176.025   0.425   1 54.3 
SNL-0  6454.055 176.634   0.427   1 54.2 
SNL-0  6456.208 175.920   0.426   1 54.2 
SNL-0  6458.362 175.275   0.425   1 54.2 
SNL-0  6460.517 174.115   0.425   1 54.2 
SNL-0  6462.672 174.742   0.424   1 54.2 
SNL-0  6464.828 174.154   0.429   1 54.2 
SNL-0  6466.985 174.729   0.435   1 54.1 
SNL-0  6469.142 174.813   0.430   1 54.1 
SNL-0  6471.301 176.239   0.431   1 54.1 
SNL-0  6473.460 176.086   0.433   1 54.1 
SNL-0  6475.619 176.785   0.427   1 54.1 
SNL-0  6477.780 178.214   0.428   1 54.0 
SNL-0  6479.941 180.119   0.431   1 54.0 
SNL-0  6482.103 181.748   0.430   1 54.0 
SNL-0  6484.265 182.684   0.430   1 54.0 
SNL-0  6486.428 184.217   0.431   1 54.0 
SNL-0  6488.592 185.534   0.430   1 54.0 
SNL-0  6490.757 185.923   0.431   1 53.9 
SNL-0  6492.923 186.022   0.431   1 53.9 
SNL-0  6495.089 186.752   0.431   1 53.9 
SNL-0  6497.256 186.773   0.432   1 53.9 
SNL-0  6499.423 187.243   0.447   1 53.9 
SNL-0  6501.592 188.637   0.447   1 53.8 
SNL-0  6503.761 188.879   0.433   1 53.8 
SNL-0  6505.930 188.705   0.436   1 53.8 
SNL-0  6508.101 188.763   0.435   1 53.8 
SNL-0  6510.272 187.236   0.431   1 53.8 
SNL-0  6512.444 187.025   0.430   1 53.8 
SNL-0  6514.617 185.770   0.431   1 53.7 
SNL-0  6516.790 185.956   0.432   1 53.7 
SNL-0  6518.964 186.147   0.431   1 53.7 
SNL-0  6521.139 186.339   0.430   1 53.7 
SNL-0  6523.315 186.800   0.433   1 53.7 
SNL-0  6525.491 187.078   0.433   1 53.6 
SNL-0  6527.668 186.925   0.429   1 53.6 
SNL-0  6529.846 186.358   0.428   1 53.6 
SNL-0  6532.024 187.141   0.430   1 53.6 
SNL-0  6534.204 187.657   0.442   1 53.6 
SNL-0  6536.384 187.202   0.436   1 53.6 
SNL-0  6538.564 187.927   0.429   1 53.5 
SNL-0  6540.746 189.113   0.430   1 53.5 
SNL-0  6542.928 190.902   0.432   1 53.5 
SNL-0  6545.111 190.783   0.437   1 53.5 
SNL-0  6547.294 191.885   0.434   1 53.5 
SNL-0  6549.478 191.856   0.431   1 53.5 
SNL-0  6551.663 191.936   0.431   1 53.4 
SNL-0  6553.849 191.482   0.439   1 53.4 
SNL-0  6556.036 190.690   0.445   1 53.4 
SNL-0  6558.223 189.968   0.429   1 53.4 
SNL-0  6560.411 189.691   0.426   1 53.4 
SNL-0  6562.600 190.263   0.430   1 53.3 
SNL-0  6564.789 190.658   0.434   1 53.3 
SNL-0  6566.979 190.044   0.427   1 53.3 
SNL-0  6569.170 189.498   0.428   1 53.3 
SNL-0  6571.362 188.592   0.430   1 53.3 
SNL-0  6573.554 187.058   0.425   1 53.3 
SNL-0  6575.747 186.555   0.423   1 53.2 
SNL-0  6577.941 185.410   0.432   1 53.2 
SNL-0  6580.135 186.364   0.433   1 53.2 
SNL-0  6582.331 187.907   0.425   1 53.2 
SNL-0  6584.527 189.784   0.428   1 53.2 
SNL-0  6586.723 191.354   0.428   1 53.1 
SNL-0  6588.921 193.635   0.428   1 53.1 
SNL-0  6591.119 195.732   0.429   1 53.1 
SNL-0  6593.318 197.004   0.430   1 53.1 
SNL-0  6595.518 196.658   0.430   1 53.1 
SNL-0  6597.718 196.950   0.433   1 53.1 
SNL-0  6599.919 196.775   0.431   1 53.0 
SNL-0  6602.121 196.878   0.429   1 53.0 
SNL-0  6604.324 196.705   0.432   1 53.0 
SNL-0  6606.527 196.643   0.435   1 53.0 
SNL-0  6608.731 195.414   0.428   1 53.0 
SNL-0  6610.936 195.465   0.427   1 53.0 
SNL-0  6613.141 195.283   0.427   1 52.9 
SNL-0  6615.348 194.413   0.426   1 52.9 
SNL-0  6617.555 195.191   0.427   1 52.9 
SNL-0  6619.762 195.279   0.426   1 52.9 
SNL-0  6621.971 194.895   0.426   1 52.9 
SNL-0  6624.180 194.771   0.425   1 52.8 
SNL-0  6626.390 195.249   0.426   1 52.8 
SNL-0  6628.601 194.759   0.427   1 52.8 
SNL-0  6630.812 194.470   0.427   1 52.8 
SNL-0  6633.024 195.439   0.426   1 52.8 
SNL-0  6635.237 195.299   0.429   1 52.8 
SNL-0  6637.451 194.474   0.428   1 52.7 
SNL-0  6639.665 194.516   0.426   1 52.7 
SNL-0  6641.880 195.608   0.426   1 52.7 
SNL-0  6644.096 196.687   0.426   1 52.7 
SNL-0  6646.313 197.401   0.426   1 52.7 
SNL-0  6648.530 197.151   0.427   1 52.7 
SNL-0  6650.748 197.747   0.427   1 52.6 
SNL-0  6652.967 197.902   0.428   1 52.6 
SNL-0  6655.187 198.154   0.428   1 52.6 
SNL-0  6657.407 198.573   0.428   1 52.6 
SNL-0  6659.628 197.861   0.427   1 52.6 
SNL-0  6661.850 197.534   0.427   1 52.5 
SNL-0  6664.072 197.760   0.427   1 52.5 
SNL-0  6666.296 197.447   0.426   1 52.5 
SNL-0  6668.520 197.152   0.427   1 52.5 
SNL-0  6670.744 197.074   0.426   1 52.5 
SNL-0  6672.970 196.389   0.424   1 52.5 
SNL-0  6675.196 196.447   0.424   1 52.4 
SNL-0  6677.423 197.740   0.425   1 52.4 
SNL-0  6679.651 198.997   0.425   1 52.4 
SNL-0  6681.879 199.384   0.426   1 52.4 
SNL-0  6684.108 199.436   0.427   1 52.4 
SNL-0  6686.338 199.443   0.428   1 52.4 
SNL-0  6688.569 200.335   0.429   1 52.3 
SNL-0  6690.800 200.681   0.429   1 52.3 
SNL-0  6693.033 200.116   0.430   1 52.3 
SNL-0  6695.266 200.618   0.432   1 52.3 
SNL-0  6697.499 200.025   0.431   1 52.3 
SNL-0  6699.734 199.813   0.431   1 52.3 
SNL-0  6701.969 198.330   0.431   1 52.2 
SNL-0  6704.205 197.332   0.430   1 52.2 
SNL-0  6706.441 195.580   0.431   1 52.2 
SNL-0  6708.679 194.276   0.431   1 52.2 
SNL-0  6710.917 192.073   0.429   1 52.2 
SNL-0  6713.156 189.382   0.428   1 52.1 
SNL-0  6715.395 187.831   0.429   1 52.1 
SNL-0  6717.636 186.879   0.431   1 52.1 
SNL-0  6719.877 187.122   0.430   1 52.1 
SNL-0  6722.119 188.871   0.430   1 52.1 
SNL-0  6724.362 190.372   0.430   1 52.1 
SNL-0  6726.605 191.761   0.433   1 52.0 
SNL-0  6728.849 193.379   0.435   1 52.0 
SNL-0  6731.094 194.611   0.438   1 52.0 
SNL-0  6733.340 195.619   0.440   1 52.0 
SNL-0  6735.586 196.080   0.441   1 52.0 
SNL-0  6737.833 198.071   0.446   1 52.0 
SNL-0  6740.081 197.948   0.447   1 51.9 
SNL-0  6742.330 198.251   0.448   1 51.9 
SNL-0  6744.579 197.960   0.448   1 51.9 
SNL-0  6746.829 198.543   0.450   1 51.9 
SNL-0  6749.080 199.164   0.451   1 51.9 
SNL-0  6751.332 198.893   0.452   1 51.9 
SNL-0  6753.584 199.261   0.452   1 51.8 
SNL-0  6755.837 199.310   0.454   1 51.8 
SNL-0  6758.091 201.295   0.566   1 51.8 
SNL-0  6760.346 202.142   0.751   1 51.8 
SNL-0  6762.601 202.235   0.753   1 51.8 
SNL-0  6764.857 200.945   0.756   1 51.7 
SNL-0  6767.114 201.172   0.759   1 51.7 
SNL-0  6769.372 199.533   0.758   1 51.7 
SNL-0  6771.630 195.148   0.758   1 51.7 
SNL-0  6773.889 193.531   0.756   1 51.7 
SNL-0  6776.149 192.370   0.757   1 51.7 
SNL-0  6778.410 188.633   0.756   1 51.6 
SNL-0  6780.671 187.005   0.753   1 51.6 
SNL-0  6782.933 186.116   0.750   1 51.6 
SNL-0  6785.196 185.194   0.753   1 51.6 
SNL-0  6787.460 184.625   0.755   1 51.6 
SNL-0  6789.724 183.713   0.759   1 51.6 
SNL-0  6791.990 186.039   0.762   1 51.5 
SNL-0  6794.255 187.178   0.763   1 51.5 
SNL-0  6796.522 188.284   0.767   1 51.5 
SNL-0  6798.790 191.635   0.773   1 51.5 
SNL-0  6801.058 193.440   0.777   1 51.5 
SNL-0  6803.327 194.874   0.779   1 51.5 
SNL-0  6805.597 195.663   0.785   1 51.4 
SNL-0  6807.867 196.359   0.788   1 51.4 
SNL-0  6810.138 196.750   0.789   1 51.4 
SNL-0  6812.410 195.857   0.789   1 51.4 
SNL-0  6814.683 196.093   0.787   1 51.4 
SNL-0  6816.956 194.470   0.784   1 51.4 
SNL-0  6819.231 196.820   0.782   1 51.3 
SNL-0  6821.506 196.785   0.779   1 51.3 
SNL-0  6823.782 195.777   0.775   1 51.3 
SNL-0  6826.058 194.991   0.774   1 51.3 
SNL-0  6828.335 197.408   0.796   1 51.3 
SNL-0  6830.613 196.361   0.834   1 51.3 
SNL-0  6832.892 195.931   0.813   1 51.2 
SNL-0  6835.172 196.049   0.821   1 51.2 
SNL-0  6837.452 196.959   0.809   1 51.2 
SNL-0  6839.733 197.911   0.780   1 51.2 
SNL-0  6842.015 198.283   0.783   1 51.2 
SNL-0  6844.298 197.582   0.784   1 51.1 
SNL-0  6846.581 198.098   0.767   1 51.1 
SNL-0  6848.865 196.769   0.760   1 51.1 
SNL-0  6851.150 195.427   0.755   1 51.1 
SNL-0  6853.436 194.711   0.751   1 51.1 
SNL-0  6855.722 194.796   0.744   1 51.1 
SNL-0  6858.010 193.943   0.742   1 51.0 
SNL-0  6860.298 193.568   0.737   1 51.0 
SNL-0  6862.586 192.253   0.742   1 51.0 
SNL-0  6864.876 193.337   0.803   1 51.0 
SNL-0  6867.166 193.278   0.804   1 51.0 
SNL-0  6869.457 192.460   0.902   1 51.0 
SNL-0  6871.749 192.526   0.965   1 50.9 
SNL-0  6874.041 194.071   0.916   1 50.9 
SNL-0  6876.335 191.919   0.855   1 50.9 
SNL-0  6878.629 193.242   0.826   1 50.9 
SNL-0  6880.924 193.532   0.784   1 50.9 
SNL-0  6883.219 192.050   0.748   1 50.9 
SNL-0  6885.516 191.638   0.750   1 50.8 
SNL-0  6887.813 190.271   0.771   1 50.8 
SNL-0  6890.111 190.462   0.795   1 50.8 
SNL-0  6892.409 191.663   0.799   1 50.8 
SNL-0  6894.709 190.224   0.779   1 50.8 
SNL-0  6897.009 190.880   0.766   1 50.8 
SNL-0  6899.310 189.749   0.757   1 50.7 
SNL-0  6901.612 190.206   0.767   1 50.7 
SNL-0  6903.914 188.068   0.748   1 50.7 
SNL-0  6906.218 190.601   0.744   1 50.7 
SNL-0  6908.522 188.890   0.720   1 50.7 
SNL-0  6910.826 189.472   0.732   1 50.7 
SNL-0  6913.132 189.986   0.731   0 50.6 
SNL-0  6915.438 189.520   0.744   0 50.6 
SNL-0  6917.746 188.513   0.700   0 50.6 
SNL-0  6920.053 188.161   0.703   0 50.6 
SNL-0  6922.362 190.234   0.703   0 50.6 
SNL-0  6924.672 188.182   0.750   0 50.6 
SNL-0  6926.982 188.914   0.717   0 50.5 
SNL-0  6929.293 182.975   0.673   0 50.5 
SNL-0  6931.604 183.183   0.678   0 50.5 
SNL-0  6933.917 182.896   0.669   0 50.5 
SNL-0  6936.230 182.889   0.670   0 50.5 
SNL-0  6938.544 181.996   0.667   1 50.5 
SNL-0  6940.859   0.000   0.000   0 50.4 
SNL-0  6943.175   0.000   0.000   0 50.4 
SNL-0  6945.491   0.000   0.000   0 50.4 
SNL-0  6947.808   0.000   0.000   0 50.4 
SNL-0  6950.126   0.000   0.000   0 50.4 
SNL-0  6952.445   0.000   0.000   0 50.4 
SNL-0  6954.764   0.000   0.000   0 50.3 
SNL-0  6957.085   0.000   0.000   0 50.3 
SNL-0  6959.406   0.000   0.000   0 50.3 
SNL-0  6961.727   0.000   0.000   0 50.3 
SNL-0  6964.050   0.000   0.000   0 50.3 
SNL-0  6966.373   0.000   0.000   0 50.3 
SNL-0  6968.698   0.000   0.000   0 50.2 
SNL-0  6971.022   0.000   0.000   0 50.2 
SNL-0  6973.348   0.000   0.000   0 50.2 
SNL-0  6975.675   0.000   0.000   0 50.2 
SNL-0  6978.002   0.000   0.000   0 50.2 
SNL-0  6980.330   0.000   0.000   0 50.2 
SNL-0  6982.659   0.000   0.000   0 50.1 
SNL-0  6984.988   0.000   0.000   0 50.1 
SNL-0  6987.318   0.000   0.000   0 50.1 
SNL-0  6989.650   0.000   0.000   0 50.1 
SNL-0  6991.981   0.000   0.000   0 50.1 
SNL-0  6994.314   0.000   0.000   0 50.1 
SNL-0  6996.648 184.976   0.633   1 50.0 
SNL-0  6998.982 185.723   0.632   1 50.0 
SNL-0  7001.317 185.015   0.632   1 50.0 
SNL-0  7003.653 185.219   0.630   1 50.0 
SNL-0  7005.989 186.245   0.639   1 50.0 
SNL-0  7008.326 186.892   0.628   1 50.0 
SNL-0  7010.665 186.328   0.626   1 49.9 
SNL-0  7013.003 185.378   0.641   1 49.9 
SNL-0  7015.343 183.503   0.623   1 49.9 
SNL-0  7017.684 183.962   0.620   1 49.9 
SNL-0  7020.025 185.408   0.617   1 49.9 
SNL-0  7022.367 183.864   0.612   1 49.9 
SNL-0  7024.710 184.086   0.613   1 49.8 
SNL-0  7027.053 185.436   0.613   1 49.8 
SNL-0  7029.398 185.835   0.615   1 49.8 
SNL-0  7031.743 185.145   0.609   1 49.8 
SNL-0  7034.089 185.493   0.605   1 49.8 
SNL-0  7036.435 185.893   0.603   1 49.8 
SNL-0  7038.783 186.395   0.604   1 49.7 
SNL-0  7041.131 185.961   0.609   1 49.7 
SNL-0  7043.480 187.429   0.611   1 49.7 
SNL-0  7045.830 187.040   0.604   1 49.7 
SNL-0  7048.181 186.763   0.612   1 49.7 
SNL-0  7050.532 187.652   0.618   1 49.7 
SNL-0  7052.884 187.216   0.611   1 49.6 
SNL-0  7055.237 187.906   0.607   1 49.6 
SNL-0  7057.591 187.740   0.601   1 49.6 
SNL-0  7059.946 186.697   0.600   1 49.6 
SNL-0  7062.301 187.087   0.601   1 49.6 
SNL-0  7064.657 188.039   0.604   1 49.6 
SNL-0  7067.014 187.791   0.604   1 49.5 
SNL-0  7069.372 188.206   0.603   1 49.5 
SNL-0  7071.730 186.565   0.600   1 49.5 
SNL-0  7074.089 185.827   0.598   1 49.5 
SNL-0  7076.449 185.875   0.598   1 49.5 
SNL-0  7078.810 185.910   0.596   1 49.5 
SNL-0  7081.172 186.607   0.599   1 49.4 
SNL-0  7083.534 187.113   0.599   1 49.4 
SNL-0  7085.898 185.824   0.593   1 49.4 
SNL-0  7088.262 186.752   0.594   1 49.4 
SNL-0  7090.626 186.070   0.599   1 49.4 
SNL-0  7092.992 185.815   0.594   1 49.4 
SNL-0  7095.358 185.916   0.591   1 49.3 
SNL-0  7097.725 187.103   0.590   1 49.3 
SNL-0  7100.093 188.697   0.592   1 49.3 
SNL-0  7102.462 187.972   0.592   1 49.3 
SNL-0  7104.832 188.055   0.593   1 49.3 
SNL-0  7107.202 189.737   0.593   1 49.3 
SNL-0  7109.573 189.922   0.593   1 49.2 
SNL-0  7111.945 188.577   0.593   1 49.2 
SNL-0  7114.318 190.560   0.593   1 49.2 
SNL-0  7116.691 190.837   0.592   1 49.2 
SNL-0  7119.065 191.034   0.592   1 49.2 
SNL-0  7121.440 191.092   0.592   1 49.2 
SNL-0  7123.816 191.922   0.592   1 49.1 
SNL-0  7126.193 193.728   0.592   1 49.1 
SNL-0  7128.570 193.314   0.594   1 49.1 
SNL-0  7130.949 193.470   0.596   1 49.1 
SNL-0  7133.328 193.071   0.594   1 49.1 
SNL-0  7135.707 193.277   0.594   1 49.1 
SNL-0  7138.088 191.641   0.588   1 49.0 
SNL-0  7140.469 191.887   0.589   1 49.0 
SNL-0  7142.852 192.276   0.593   1 49.0 
SNL-0  7145.235 193.408   0.597   1 49.0 
SNL-0  7147.618 193.369   0.594   1 49.0 
SNL-0  7150.003 193.655   0.594   1 49.0 
SNL-0  7152.388 192.615   0.591   1 48.9 
SNL-0  7154.775 192.000   0.587   1 48.9 
SNL-0  7157.162 191.749   0.587   1 48.9 
SNL-0  7159.549 191.904   0.590   1 48.9 
SNL-0  7161.938 192.376   0.589   1 48.9 
SNL-0  7164.327 193.017   0.591   1 48.9 
SNL-0  7166.717 192.010   0.593   1 48.8 
SNL-0  7169.108 191.848   0.603   1 48.8 
SNL-0  7171.500 192.913   0.608   1 48.8 
SNL-0  7173.893 192.503   0.612   1 48.8 
SNL-0  7176.286 192.630   0.618   1 48.8 
SNL-0  7178.680 192.489   0.621   1 48.8 
SNL-0  7181.075 191.457   0.609   1 48.7 
SNL-0  7183.471 191.732   0.610   1 48.7 
SNL-0  7185.867 193.480   0.628   1 48.7 
SNL-0  7188.265 195.502   0.649   1 48.7 
SNL-0  7190.663 193.955   0.613   1 48.7 
SNL-0  7193.062 193.725   0.620   1 48.7 
SNL-0  7195.462 193.107   0.627   1 48.7 
SNL-0  7197.862 194.196   0.609   1 48.6 
SNL-0  7200.263 194.523   0.614   1 48.6 
SNL-0  7202.666 195.558   0.633   1 48.6 
SNL-0  7205.069 195.350   0.618   1 48.6 
SNL-0  7207.472 194.738   0.620   1 48.6 
SNL-0  7209.877 195.177   0.603   1 48.6 
SNL-0  7212.282 193.520   0.593   1 48.5 
SNL-0  7214.688 192.697   0.584   1 48.5 
SNL-0  7217.095 193.693   0.588   1 48.5 
SNL-0  7219.503 193.864   0.589   1 48.5 
SNL-0  7221.912 193.472   0.584   1 48.5 
SNL-0  7224.321 195.866   0.594   1 48.5 
SNL-0  7226.731 195.111   0.595   1 48.4 
SNL-0  7229.142 195.688   0.595   1 48.4 
SNL-0  7231.554 196.699   0.594   1 48.4 
SNL-0  7233.967 196.365   0.614   1 48.4 
SNL-0  7236.380 195.476   0.632   1 48.4 
SNL-0  7238.794 196.442   0.628   1 48.4 
SNL-0  7241.209 195.306   0.713   1 48.3 
SNL-0  7243.625 196.356   0.717   1 48.3 
SNL-0  7246.042 194.909   0.720   1 48.3 
SNL-0  7248.459 194.305   0.685   1 48.3 
SNL-0  7250.877 194.121   0.606   1 48.3 
SNL-0  7253.296 193.517   0.627   1 48.3 
SNL-0  7255.716 193.818   0.648   1 48.2 
SNL-0  7258.137 192.326   0.604   1 48.2 
SNL-0  7260.558 194.362   0.600   1 48.2 
SNL-0  7262.981 194.789   0.597   1 48.2 
SNL-0  7265.404 195.582   0.607   1 48.2 
SNL-0  7267.827 197.212   0.619   1 48.2 
SNL-0  7270.252 197.773   0.599   1 48.2 
SNL-0  7272.678 197.725   0.599   1 48.1 
SNL-0  7275.104 198.011   0.628   1 48.1 
SNL-0  7277.531 199.445   0.774   1 48.1 
SNL-0  7279.959 201.010   0.722   1 48.1 
SNL-0  7282.388 201.584   0.607   1 48.1 
SNL-0  7284.817 200.852   0.628   1 48.1 
SNL-0  7287.248 197.776   0.645   1 48.0 
SNL-0  7289.679 197.802   0.613   1 48.0 
SNL-0  7292.111 196.702   0.619   1 48.0 
SNL-0  7294.544 192.581   0.608   1 48.0 
SNL-0  7296.977 189.043   0.609   1 48.0 
SNL-0  7299.412 187.238   0.594   1 48.0 
SNL-0  7301.847 186.033   0.584   1 47.9 
SNL-0  7304.283 187.750   0.625   1 47.9 
SNL-0  7306.720 183.922   0.630   1 47.9 
SNL-0  7309.157 185.144   0.584   1 47.9 
SNL-0  7311.596 185.330   0.595   1 47.9 
SNL-0  7314.035 184.410   0.589   1 47.9 
SNL-0  7316.475 185.387   0.644   1 47.8 
SNL-0  7318.916 184.785   0.706   1 47.8 
SNL-0  7321.358 184.459   0.600   1 47.8 
SNL-0  7323.801 184.490   0.572   1 47.8 
SNL-0  7326.244 182.145   0.572   1 47.8 
SNL-0  7328.688 179.211   0.587   1 47.8 
SNL-0  7331.133 178.117   0.632   1 47.8 
SNL-0  7333.579 176.372   0.588   1 47.7 
SNL-0  7336.025 176.366   0.576   1 47.7 
SNL-0  7338.473 176.304   0.570   1 47.7 
SNL-0  7340.921 175.909   0.626   1 47.7 
SNL-0  7343.370 176.981   0.712   1 47.7 
SNL-0  7345.820 177.377   0.597   1 47.7 
SNL-0  7348.271 176.492   0.575   1 47.6 
SNL-0  7350.722 175.725   0.578   1 47.6 
SNL-0  7353.175 175.516   0.579   1 47.6 
SNL-0  7355.628 175.154   0.574   1 47.6 
SNL-0  7358.082 175.505   0.583   1 47.6 
SNL-0  7360.537 176.601   0.631   1 47.6 
SNL-0  7362.992 175.374   0.589   1 47.5 
SNL-0  7365.449 174.227   0.574   1 47.5 
SNL-0  7367.906 172.682   0.575   1 47.5 
SNL-0  7370.364 172.052   0.667   1 47.5 
SNL-0  7372.823 171.442   0.646   1 47.5 
SNL-0  7375.283 170.263   0.573   1 47.5 
SNL-0  7377.743 170.629   0.572   1 47.5 
SNL-0  7380.205 171.776   0.577   1 47.4 
SNL-0  7382.667 171.846   0.580   1 47.4 
SNL-0  7385.130 172.056   0.588   1 47.4 
SNL-0  7387.594 173.007   0.587   1 47.4 
SNL-0  7390.058 172.873   0.591   1 47.4 
SNL-0  7392.524 172.952   0.614   1 47.4 
SNL-0  7394.990 172.682   0.625   1 47.3 
SNL-0  7397.457 173.357   0.591   1 47.3 
SNL-0  7399.925 174.168   0.588   1 47.3 
SNL-0  7402.394 174.486   0.629   1 47.3 
SNL-0  7404.863 176.269   0.643   1 47.3 
SNL-0  7407.334 175.531   0.579   1 47.3 
SNL-0  7409.805 176.728   0.572   1 47.2 
SNL-0  7412.277 176.069   0.571   1 47.2 
SNL-0  7414.750 176.036   0.573   1 47.2 
SNL-0  7417.224 176.947   0.572   1 47.2 
SNL-0  7419.698 178.455   0.571   1 47.2 
SNL-0  7422.174 178.504   0.568   1 47.2 
SNL-0  7424.650 178.070   0.568   1 47.2 
SNL-0  7427.127 177.538   0.567   1 47.1 
SNL-0  7429.605 176.097   0.575   1 47.1 
SNL-0  7432.083 175.300   0.589   1 47.1 
SNL-0  7434.563 175.467   0.569   1 47.1 
SNL-0  7437.043 175.663   0.565   1 47.1 
SNL-0  7439.524 175.545   0.599   1 47.1 
SNL-0  7442.006 176.433   0.591   1 47.0 
SNL-0  7444.489 175.398   0.564   1 47.0 
SNL-0  7446.973 175.878   0.563   1 47.0 
SNL-0  7449.457 176.478   0.564   1 47.0 
SNL-0  7451.942 175.548   0.562   1 47.0 
SNL-0  7454.429 176.899   0.564   1 47.0 
SNL-0  7456.915 178.290   0.564   1 46.9 
SNL-0  7459.403 179.084   0.566   1 46.9 
SNL-0  7461.892 179.652   0.569   1 46.9 
SNL-0  7464.381 180.804   0.574   1 46.9 
SNL-0  7466.872 182.174   0.580   1 46.9 
SNL-0  7469.363 182.450   0.583   1 46.9 
SNL-0  7471.855 183.422   0.586   1 46.9 
SNL-0  7474.347 183.527   0.602   1 46.8 
SNL-0  7476.841 184.199   0.591   1 46.8 
SNL-0  7479.335 185.041   0.587   1 46.8 
SNL-0  7481.831 185.216   0.605   1 46.8 
SNL-0  7484.327 185.292   0.601   1 46.8 
SNL-0  7486.824 185.781   0.597   1 46.8 
SNL-0  7489.321 185.923   0.582   1 46.7 
SNL-0  7491.820 185.522   0.580   1 46.7 
SNL-0  7494.319 186.282   0.587   1 46.7 
SNL-0  7496.820 186.450   0.590   1 46.7 
SNL-0  7499.321 187.117   0.586   1 46.7 
SNL-0  7501.823 186.699   0.590   1 46.7 
SNL-0  7504.325 186.651   0.592   1 46.6 
SNL-0  7506.829 186.911   0.591   1 46.6 
SNL-0  7509.333 187.844   0.590   1 46.6 
SNL-0  7511.839 187.286   0.589   1 46.6 
SNL-0  7514.345 187.079   0.587   1 46.6 
SNL-0  7516.852 187.431   0.587   1 46.6 
SNL-0  7519.359 187.507   0.593   1 46.6 
SNL-0  7521.868 187.829   0.587   1 46.5 
SNL-0  7524.377 186.733   0.626   1 46.5 
SNL-0  7526.888 186.545   0.648   1 46.5 
SNL-0  7529.399 187.047   0.589   1 46.5 
SNL-0  7531.911 185.990   0.601   1 46.5 
SNL-0  7534.424 185.072   0.593   1 46.5 
SNL-0  7536.937 184.970   0.583   1 46.4 
SNL-0  7539.452 186.252   0.585   1 46.4 
SNL-0  7541.967 187.016   0.591   1 46.4 
SNL-0  7544.483 188.527   0.587   1 46.4 
SNL-0  7547.000 188.946   0.583   1 46.4 
SNL-0  7549.518 189.402   0.584   1 46.4 
SNL-0  7552.037 190.850   0.584   1 46.4 
SNL-0  7554.556 191.066   0.585   1 46.3 
SNL-0  7557.077 192.683   0.588   1 46.3 
SNL-0  7559.598 192.942   0.599   1 46.3 
SNL-0  7562.120 193.064   0.588   1 46.3 
SNL-0  7564.643 193.379   0.584   1 46.3 
SNL-0  7567.166 194.339   0.587   1 46.3 
SNL-0  7569.691 193.022   0.590   1 46.2 
SNL-0  7572.216 193.207   0.611   1 46.2 
SNL-0  7574.743 192.495   0.629   1 46.2 
SNL-0  7577.270 193.632   0.590   1 46.2 
SNL-0  7579.798 194.579   0.581   1 46.2 
SNL-0  7582.326 195.705   0.582   1 46.2 
SNL-0  7584.856 195.890   0.584   1 46.2 
SNL-0  7587.386 196.739   0.603   1 46.1 
SNL-0  7589.918 196.187   0.594   1 46.1 
SNL-0  7592.450   0.000   0.000   0 46.1 
SNL-0  7594.983   0.000   0.000   0 46.1 
SNL-0  7597.517   0.000   0.000   0 46.1 
SNL-0  7600.051   0.000   0.000   0 46.1 
SNL-0  7602.587   0.000   0.000   0 46.0 
SNL-0  7605.123   0.000   0.000   0 46.0 
SNL-0  7607.660   0.000   0.000   0 46.0 
SNL-0  7610.199   0.000   0.000   0 46.0 
SNL-0  7612.737   0.000   0.000   0 46.0 
SNL-0  7615.277   0.000   0.000   0 46.0 
SNL-0  7617.818   0.000   0.000   0 46.0 
SNL-0  7620.359   0.000   0.000   0 45.9 
SNL-0  7622.902   0.000   0.000   0 45.9 
SNL-0  7625.445   0.000   0.000   0 45.9 
SNL-0  7627.989   0.000   0.000   0 45.9 
SNL-0  7630.534   0.000   0.000   0 45.9 
SNL-0  7633.079   0.000   0.000   0 45.9 
SNL-0  7635.626   0.000   0.000   0 45.8 
SNL-0  7638.173   0.000   0.000   0 45.8 
SNL-0  7640.721   0.000   0.000   0 45.8 
SNL-0  7643.271   0.000   0.000   0 45.8 
SNL-0  7645.820   0.000   0.000   0 45.8 
SNL-0  7648.371   0.000   0.000   0 45.8 
SNL-0  7650.923   0.000   0.000   0 45.8 
SNL-0  7653.475   0.000   0.000   0 45.7 
SNL-0  7656.029   0.000   0.000   0 45.7 
SNL-0  7658.583   0.000   0.000   0 45.7 
SNL-0  7661.138   0.000   0.000   0 45.7 
SNL-0  7663.694   0.000   0.000   0 45.7 
SNL-0  7666.251   0.000   0.000   0 45.7 
SNL-0  7668.808   0.000   0.000   0 45.6 
SNL-0  7671.367   0.000   0.000   0 45.6 
SNL-0  7673.926   0.000   0.000   0 45.6 
SNL-0  7676.486   0.000   0.000   0 45.6 
SNL-0  7679.047 203.951   0.617   1 45.6 
SNL-0  7681.609 203.049   0.596   1 45.6 
SNL-0  7684.172 204.153   0.609   1 45.6 
SNL-0  7686.736 204.284   0.610   1 45.5 
SNL-0  7689.300 202.783   0.602   1 45.5 
SNL-0  7691.865 203.059   0.612   1 45.5 
SNL-0  7694.431 203.210   0.604   1 45.5 
SNL-0  7696.998 204.762   0.599   1 45.5 
SNL-0  7699.566 204.535   0.603   1 45.5 
SNL-0  7702.135 205.115   0.603   1 45.5 
SNL-0  7704.705 204.802   0.595   1 45.4 
SNL-0  7707.275 205.781   0.594   1 45.4 
SNL-0  7709.846 205.127   0.591   1 45.4 
SNL-0  7712.419 204.818   0.643   1 45.4 
SNL-0  7714.992 205.277   0.727   1 45.4 
SNL-0  7717.565 205.560   0.726   1 45.4 
SNL-0  7720.140 205.911   0.711   1 45.3 
SNL-0  7722.716 206.134   0.610   1 45.3 
SNL-0  7725.292 207.379   0.623   1 45.3 
SNL-0  7727.869 205.554   0.639   1 45.3 
SNL-0  7730.448 205.916   0.610   1 45.3 
SNL-0  7733.027 205.378   0.598   1 45.3 
SNL-0  7735.607 206.014   0.604   1 45.3 
SNL-0  7738.187 208.540   0.606   1 45.2 
SNL-0  7740.769 207.408   0.598   1 45.2 
SNL-0  7743.351 208.282   0.597   1 45.2 
SNL-0  7745.935 206.359   0.595   1 45.2 
SNL-0  7748.519 205.872   0.599   1 45.2 
SNL-0  7751.104 206.521   0.713   1 45.2 
SNL-0  7753.690 205.909   0.750   1 45.1 
SNL-0  7756.277 206.539   0.603   1 45.1 
SNL-0  7758.864 208.466   0.605   1 45.1 
SNL-0  7761.453   0.000   0.000   0 45.1 
SNL-0  7764.042   0.000   0.000   0 45.1 
SNL-0  7766.632   0.000   0.000   0 45.1 
SNL-0  7769.224   0.000   0.000   0 45.1 
SNL-0  7771.816   0.000   0.000   0 45.0 
SNL-0  7774.408   0.000   0.000   0 45.0 
SNL-0  7777.002   0.000   0.000   0 45.0 
SNL-0  7779.597   0.000   0.000   0 45.0 
SNL-0  7782.192   0.000   0.000   0 45.0 
SNL-0  7784.788   0.000   0.000   0 45.0 
SNL-0  7787.386   0.000   0.000   0 45.0 
SNL-0  7789.984   0.000   0.000   0 44.9 
SNL-0  7792.582   0.000   0.000   0 44.9 
SNL-0  7795.182   0.000   0.000   0 44.9 
SNL-0  7797.783   0.000   0.000   0 44.9 
SNL-0  7800.384   0.000   0.000   0 44.9 
SNL-0  7802.987   0.000   0.000   0 44.9 
SNL-0  7805.590   0.000   0.000   0 44.8 
SNL-0  7808.194   0.000   0.000   0 44.8 
SNL-0  7810.799   0.000   0.000   0 44.8 
SNL-0  7813.405   0.000   0.000   0 44.8 
SNL-0  7816.012   0.000   0.000   0 44.8 
SNL-0  7818.619 210.576   0.632   1 44.8 
SNL-0  7821.228 209.955   0.692   1 44.8 
SNL-0  7823.837 210.069   0.802   1 44.7 
SNL-0  7826.447 210.773   0.653   1 44.7 
SNL-0  7829.058 210.613   0.625   1 44.7 
SNL-0  7831.670 209.672   0.627   1 44.7 
SNL-0  7834.283 208.871   0.623   1 44.7 
SNL-0  7836.896 207.963   0.622   1 44.7 
SNL-0  7839.511 207.376   0.621   1 44.7 
SNL-0  7842.126 206.865   0.669   1 44.6 
SNL-0  7844.743 204.454   0.661   1 44.6 
SNL-0  7847.360 202.918   0.615   1 44.6 
SNL-0  7849.978 200.948   0.624   1 44.6 
SNL-0  7852.597 199.298   0.667   1 44.6 
SNL-0  7855.217 197.296   0.801   1 44.6 
SNL-0  7857.837 197.911   0.674   1 44.6 
SNL-0  7860.459 197.261   0.650   1 44.5 
SNL-0  7863.081 197.244   0.677   1 44.5 
SNL-0  7865.704 196.884   0.616   1 44.5 
SNL-0  7868.329 196.173   0.627   1 44.5 
SNL-0  7870.954 196.739   0.669   1 44.5 
SNL-0  7873.580 196.392   0.678   1 44.5 
SNL-0  7876.206 195.592   0.613   1 44.4 
SNL-0  7878.834 196.293   0.631   1 44.4 
SNL-0  7881.463 195.807   0.670   1 44.4 
SNL-0  7884.092 196.849   0.654   1 44.4 
SNL-0  7886.722 197.350   0.625   1 44.4 
SNL-0  7889.353 196.389   0.651   1 44.4 
SNL-0  7891.985 197.788   0.729   1 44.4 
SNL-0  7894.618 196.835   0.651   1 44.3 
SNL-0  7897.252 197.585   0.628   1 44.3 
SNL-0  7899.887 196.747   0.618   1 44.3 
SNL-0  7902.522 196.472   0.616   1 44.3 
SNL-0  7905.159 196.565   0.618   1 44.3 
SNL-0  7907.796 195.230   0.613   1 44.3 
SNL-0  7910.434 194.380   0.618   1 44.3 
SNL-0  7913.073 191.360   0.668   1 44.2 
SNL-0  7915.713 188.869   0.806   1 44.2 
SNL-0  7918.354 186.549   0.660   1 44.2 
SNL-0  7920.996 185.348   0.652   1 44.2 
SNL-0  7923.639 183.819   0.702   1 44.2 
SNL-0  7926.282 183.598   0.615   1 44.2 
SNL-0  7928.926 183.950   0.602   1 44.2 
SNL-0  7931.572 184.882   0.649   1 44.1 
SNL-0  7934.218 185.299   0.674   1 44.1 
SNL-0  7936.865 186.520   0.608   1 44.1 
SNL-0  7939.513 188.330   0.602   1 44.1 
SNL-0  7942.161 188.543   0.603   1 44.1 
SNL-0  7944.811 189.177   0.605   1 44.1 
SNL-0  7947.462 190.346   0.612   1 44.0 
SNL-0  7950.113 189.289   0.644   1 44.0 
SNL-0  7952.765 189.575   0.641   1 44.0 
SNL-0  7955.419 188.187   0.607   1 44.0 
SNL-0  7958.073 187.001   0.606   1 44.0 
SNL-0  7960.728 188.063   0.610   1 44.0 
SNL-0  7963.384 187.707   0.625   1 44.0 
SNL-0  7966.040 188.947   0.753   1 43.9 
SNL-0  7968.698 189.198   0.691   1 43.9 
SNL-0  7971.356 187.919   0.625   1 43.9 
SNL-0  7974.016 186.574   0.612   1 43.9 
SNL-0  7976.676 185.288   0.617   1 43.9 
SNL-0  7979.337 186.512   0.655   1 43.9 
SNL-0  7981.999 186.892   0.684   1 43.9 
SNL-0  7984.662 188.754   0.624   1 43.8 
SNL-0  7987.326 190.479   0.616   1 43.8 
SNL-0  7989.991 189.834   0.616   1 43.8 
SNL-0  7992.656 189.989   0.648   1 43.8 
SNL-0  7995.323 191.806   0.787   1 43.8 
SNL-0  7997.990 191.459   0.667   1 43.8 
SNL-0  8000.659 191.958   0.624   1 43.8 
SNL-0  8003.328 191.787   0.620   1 43.7 
SNL-0  8005.998 191.294   0.616   1 43.7 
SNL-0  8008.669 190.954   0.616   1 43.7 
SNL-0  8011.341 190.155   0.614   1 43.7 
SNL-0  8014.013 189.177   0.636   1 43.7 
SNL-0  8016.687 188.968   0.670   1 43.7 
SNL-0  8019.362 189.559   0.621   1 43.7 
SNL-0  8022.037 188.962   0.625   1 43.6 
SNL-0  8024.713 191.066   0.634   1 43.6 
SNL-0  8027.391 191.321   0.739   1 43.6 
SNL-0  8030.069 192.778   0.684   1 43.6 
SNL-0  8032.748 193.120   0.627   1 43.6 
SNL-0  8035.428 193.425   0.620   1 43.6 
SNL-0  8038.108 192.414   0.618   1 43.6 
SNL-0  8040.790 193.358   0.616   1 43.5 
SNL-0  8043.473 193.631   0.618   1 43.5 
SNL-0  8046.156 193.555   0.618   1 43.5 
SNL-0  8048.840 193.665   0.615   1 43.5 
SNL-0  8051.526 193.181   0.626   1 43.5 
SNL-0  8054.212 192.543   0.657   1 43.5 
SNL-0  8056.899 191.759   0.622   1 43.5 
SNL-0  8059.587 192.652   0.616   1 43.4 
SNL-0  8062.276 193.035   0.647   1 43.4 
SNL-0  8064.965 192.796   0.688   1 43.4 
SNL-0  8067.656 193.024   0.624   1 43.4 
SNL-0  8070.347 193.423   0.616   1 43.4 
SNL-0  8073.040 193.377   0.617   1 43.4 
SNL-0  8075.733 194.535   0.618   1 43.3 
SNL-0  8078.427 194.907   0.622   1 43.3 
SNL-0  8081.123 195.609   0.620   1 43.3 
SNL-0  8083.819 197.090   0.620   1 43.3 
SNL-0  8086.516 196.687   0.626   1 43.3 
SNL-0  8089.213 197.262   0.622   1 43.3 
SNL-0  8091.912 195.908   0.619   1 43.3 
SNL-0  8094.612 194.148   0.631   1 43.2 
SNL-0  8097.312 194.294   0.631   1 43.2 
SNL-0  8100.014 191.375   0.617   1 43.2 
SNL-0  8102.716 191.627   0.632   1 43.2 
SNL-0  8105.419 193.301   0.649   1 43.2 
SNL-0  8108.123 191.927   0.621   1 43.2 
SNL-0  8110.828 192.150   0.622   1 43.2 
SNL-0  8113.534 192.421   0.622   1 43.1 
SNL-0  8116.241 193.217   0.626   1 43.1 
SNL-0  8118.949 193.340   0.617   1 43.1 
SNL-0  8121.658 192.787   0.621   1 43.1 
SNL-0  8124.367 193.997   0.626   1 43.1 
SNL-0  8127.077 193.875   0.625   1 43.1 
SNL-0  8129.789 194.273   0.624   1 43.1 
SNL-0  8132.501 193.837   0.634   1 43.0 
SNL-0  8135.214 193.654   0.648   1 43.0 
SNL-0  8137.928 192.098   0.645   1 43.0 
SNL-0  8140.643 191.881   0.639   1 43.0 
SNL-0  8143.359 191.911   0.652   1 43.0 
SNL-0  8146.076 191.912   0.638   1 43.0 
SNL-0  8148.794 191.664   0.661   1 43.0 
SNL-0  8151.512 191.817   0.660   1 42.9 
SNL-0  8154.232 191.766   0.651   1 42.9 
SNL-0  8156.952 189.935   0.659   1 42.9 
SNL-0  8159.674 189.128   0.640   1 42.9 
SNL-0  8162.396 190.561   0.660   1 42.9 
SNL-0  8165.119 191.492   0.695   1 42.9 
SNL-0  8167.843 189.616   0.656   1 42.9 
SNL-0  8170.568 188.546   0.656   1 42.8 
SNL-0  8173.294 188.890   0.654   1 42.8 
SNL-0  8176.021 186.742   0.622   1 42.8 
SNL-0  8178.748 187.474   0.674   1 42.8 
SNL-0  8181.477 186.236   0.672   1 42.8 
SNL-0  8184.206 186.383   0.643   1 42.8 
SNL-0  8186.937 185.936   0.632   1 42.8 
SNL-0  8189.668 186.934   0.657   1 42.7 
SNL-0  8192.400 185.851   0.654   1 42.7 
SNL-0  8195.133 185.391   0.648   1 42.7 
SNL-0  8197.867 183.969   0.640   1 42.7 
SNL-0  8200.602 185.241   0.661   1 42.7 
SNL-0  8203.338 185.292   0.640   1 42.7 
SNL-0  8206.075 184.383   0.618   1 42.7 
SNL-0  8208.813 183.881   0.617   1 42.6 
SNL-0  8211.551 184.499   0.625   1 42.6 
SNL-0  8214.291 185.052   0.629   1 42.6 
SNL-0  8217.031 183.801   0.623   1 42.6 
SNL-0  8219.773 185.018   0.634   1 42.6 
SNL-0  8222.515 187.116   0.633   1 42.6 
SNL-0  8225.258 188.008   0.642   1 42.6 
SNL-0  8228.002 190.714   0.690   1 42.5 
SNL-0  8230.747 193.242   0.771   1 42.5 
SNL-0  8233.493 191.015   0.706   1 42.5 
SNL-0  8236.240 192.109   0.663   1 42.5 
SNL-0  8238.988 191.352   0.641   1 42.5 
SNL-0  8241.737 192.307   0.637   1 42.5 
SNL-0  8244.486 192.514   0.654   1 42.5 
SNL-0  8247.237 194.060   0.649   1 42.4 
SNL-0  8249.988 192.854   0.635   1 42.4 
SNL-0  8252.741 193.157   0.631   1 42.4 
SNL-0  8255.494 193.563   0.639   1 42.4 
SNL-0  8258.248 193.643   0.659   1 42.4 
SNL-0  8261.003 192.402   0.650   1 42.4 
SNL-0  8263.759 191.902   0.637   1 42.4 
SNL-0  8266.516 192.418   0.636   1 42.3 
SNL-0  8269.274 193.216   0.628   1 42.3 
SNL-0  8272.033 192.201   0.632   1 42.3 
SNL-0  8274.793 192.682   0.657   1 42.3 
SNL-0  8277.553 194.555   0.681   1 42.3 
SNL-0  8280.315 195.229   0.726   1 42.3 
SNL-0  8283.077 196.874   0.797   1 42.3 
SNL-0  8285.841 196.539   0.715   1 42.2 
SNL-0  8288.605 196.321   0.755   1 42.2 
SNL-0  8291.370 196.843   0.838   1 42.2 
SNL-0  8294.136 194.838   0.663   1 42.2 
SNL-0  8296.903 195.756   0.709   1 42.2 
SNL-0  8299.671 194.638   0.786   1 42.2 
SNL-0  8302.440 195.718   0.772   1 42.2 
SNL-0  8305.210 195.667   0.664   1 42.2 
SNL-0  8307.981 198.341   0.671   1 42.1 
SNL-0  8310.753 197.336   0.664   1 42.1 
SNL-0  8313.525 196.637   0.707   1 42.1 
SNL-0  8316.299 197.135   0.648   1 42.1 
SNL-0  8319.073 196.274   0.664   1 42.1 
SNL-0  8321.849 195.392   0.670   1 42.1 
SNL-0  8324.625 196.906   0.666   1 42.1 
SNL-0  8327.402 197.454   0.639   1 42.0 
SNL-0  8330.181 196.356   0.643   1 42.0 
SNL-0  8332.960 197.671   0.650   1 42.0 
SNL-0  8335.740 196.541   0.648   1 42.0 
SNL-0  8338.521 196.885   0.649   1 42.0 
SNL-0  8341.303 196.149   0.663   1 42.0 
SNL-0  8344.085 196.618   0.754   1 42.0 
SNL-0  8346.869 196.251   0.991   1 41.9 
SNL-0  8349.654 195.550   0.708   1 41.9 
SNL-0  8352.439 194.464   0.691   1 41.9 
SNL-0  8355.226 195.446   0.785   1 41.9 
SNL-0  8358.013 195.035   0.669   1 41.9 
SNL-0  8360.802 193.679   0.649   1 41.9 
SNL-0  8363.591 194.586   0.666   1 41.9 
SNL-0  8366.381 193.981   0.698   1 41.8 
SNL-0  8369.173 193.659   0.668   1 41.8 
SNL-0  8371.965 193.888   0.643   1 41.8 
SNL-0  8374.758 194.268   0.644   1 41.8 
SNL-0  8377.552 193.353   0.648   1 41.8 
SNL-0  8380.347 194.518   0.651   1 41.8 
SNL-0  8383.143 193.759   0.714   1 41.8 
SNL-0  8385.939 195.391   0.715   1 41.7 
SNL-0  8388.737 195.350   0.646   1 41.7 
SNL-0  8391.536 195.477   0.646   1 41.7 
SNL-0  8394.335 196.998   0.648   1 41.7 
SNL-0  8397.136 197.848   0.649   1 41.7 
SNL-0  8399.937 199.117   0.833   1 41.7 
SNL-0  8402.740 199.593   0.847   1 41.7 
SNL-0  8405.543 200.176   0.653   1 41.6 
SNL-0  8408.347 200.886   0.654   1 41.6 
SNL-0  8411.152 202.426   0.658   1 41.6 
SNL-0  8413.959 202.115   0.661   1 41.6 
SNL-0  8416.766 201.955   0.767   1 41.6 
SNL-0  8419.574 201.972   0.707   1 41.6 
SNL-0  8422.383 201.961   0.654   1 41.6 
SNL-0  8425.192 202.057   0.658   1 41.6 
SNL-0  8428.003 202.545   0.663   1 41.5 
SNL-0  8430.815 203.444   0.849   1 41.5 
SNL-0  8433.628 204.226   0.899   1 41.5 
SNL-0  8436.441 202.775   0.666   1 41.5 
SNL-0  8439.256 204.011   0.657   1 41.5 
SNL-0  8442.071 202.428   0.654   1 41.5 
SNL-0  8444.888 201.823   0.655   1 41.5 
SNL-0  8447.705 201.917   0.659   1 41.4 
SNL-0  8450.523 201.296   0.657   1 41.4 
SNL-0  8453.343 200.460   0.737   1 41.4 
SNL-0  8456.163 199.144   0.715   1 41.4 
SNL-0  8458.984 197.907   0.648   1 41.4 
SNL-0  8461.806 195.560   0.648   1 41.4 
SNL-0  8464.629 194.726   0.684   1 41.4 
SNL-0  8467.453 193.486   0.888   1 41.3 
SNL-0  8470.278 191.757   0.697   1 41.3 
SNL-0  8473.104 190.985   0.639   1 41.3 
SNL-0  8475.931 191.690   0.645   1 41.3 
SNL-0  8478.758 191.406   0.641   1 41.3 
SNL-0  8481.587 191.881   0.638   1 41.3 
SNL-0  8484.417 192.103   0.637   1 41.3 
SNL-0  8487.247 193.939   0.639   1 41.2 
SNL-0  8490.079 194.089   0.640   1 41.2 
SNL-0  8492.911 195.011   0.655   1 41.2 
SNL-0  8495.745 195.989   0.724   1 41.2 
SNL-0  8498.579 196.889   0.658   1 41.2 
SNL-0  8501.414 198.424   0.646   1 41.2 
SNL-0  8504.251 198.695   0.676   1 41.2 
SNL-0  8507.088 201.264   0.800   1 41.2 
SNL-0  8509.926 201.605   0.675   1 41.1 
SNL-0  8512.765 202.479   0.650   1 41.1 
SNL-0  8515.605 202.023   0.650   1 41.1 
SNL-0  8518.446 202.526   0.649   1 41.1 
SNL-0  8521.288 202.363   0.651   1 41.1 
SNL-0  8524.131 202.440   0.650   1 41.1 
SNL-0  8526.975 202.490   0.647   1 41.1 
SNL-0  8529.819 202.744   0.646   1 41.0 
SNL-0  8532.665 201.891   0.646   1 41.0 
SNL-0  8535.512 201.418   0.647   1 41.0 
SNL-0  8538.359 201.668   0.654   1 41.0 
SNL-0  8541.208 201.972   0.687   1 41.0 
SNL-0  8544.057 201.176   0.651   1 41.0 
SNL-0  8546.908 202.857   0.650   1 41.0 
SNL-0  8549.759 201.695   0.704   1 40.9 
SNL-0  8552.612 201.983   0.696   0 40.9 
SNL-0  8555.465 201.211   0.651   0 40.9 
SNL-0  8558.319 200.955   0.647   0 40.9 
SNL-0  8561.174 199.626   0.645   0 40.9 
SNL-0  8564.031 201.340   0.646   0 40.9 
SNL-0  8566.888 200.072   0.645   0 40.9 
SNL-0  8569.746 198.125   0.645   0 40.9 
SNL-0  8572.605 197.031   0.647   0 40.8 
SNL-0  8575.465 195.686   0.649   0 40.8 
SNL-0  8578.326 195.130   0.650   0 40.8 
SNL-0  8581.188 194.507   0.646   0 40.8 
SNL-0  8584.051 193.595   0.642   0 40.8 
SNL-0  8586.914   0.000   0.000   0 40.8 
SNL-0  8589.779   0.000   0.000   0 40.8 
SNL-0  8592.645   0.000   0.000   0 40.7 
SNL-0  8595.512   0.000   0.000   0 40.7 
SNL-0  8598.379   0.000   0.000   0 40.7 
SNL-0  8601.248   0.000   0.000   0 40.7 
SNL-0  8604.117   0.000   0.000   0 40.7 
SNL-0  8606.988   0.000   0.000   0 40.7 
SNL-0  8609.859   0.000   0.000   0 40.7 
SNL-0  8612.732   0.000   0.000   0 40.6 
SNL-0  8615.605   0.000   0.000   0 40.6 
SNL-0  8618.479   0.000   0.000   0 40.6 
SNL-0  8621.355   0.000   0.000   0 40.6 
SNL-0  8624.231   0.000   0.000   0 40.6 
SNL-0  8627.108   0.000   0.000   0 40.6 
SNL-0  8629.986   0.000   0.000   0 40.6 
SNL-0  8632.865   0.000   0.000   0 40.6 
SNL-0  8635.746   0.000   0.000   0 40.5 
SNL-0  8638.627   0.000   0.000   0 40.5 
SNL-0  8641.509   0.000   0.000   0 40.5 
SNL-0  8644.392   0.000   0.000   0 40.5 
SNL-0  8647.276 194.507   0.693   0 40.5 
SNL-0  8650.160 194.956   0.738   0 40.5 
SNL-0  8653.046 195.247   0.793   0 40.5 
SNL-0  8655.933 194.206   0.787   0 40.4 
SNL-0  8658.821 193.386   0.798   0 40.4 
SNL-0  8661.710 192.074   0.816   0 40.4 
SNL-0  8664.599 191.593   0.768   0 40.4 
SNL-0  8667.490 192.711   0.806   0 40.4 
SNL-0  8670.382 190.588   0.751   0 40.4 
SNL-0  8673.274 191.553   0.775   0 40.4 
SNL-0  8676.168 193.312   0.735   0 40.3 
SNL-0  8679.062 194.635   0.737   0 40.3 
SNL-0  8681.958 193.651   0.717   1 40.3 
SNL-0  8684.854 194.463   0.710   1 40.3 
SNL-0  8687.752 195.621   0.699   1 40.3 
SNL-0  8690.650 195.362   0.691   1 40.3 
SNL-0  8693.550 195.575   0.684   1 40.3 
SNL-0  8696.450 196.425   0.684   1 40.3 
SNL-0  8699.351 196.698   0.677   1 40.2 
SNL-0  8702.254 196.342   0.685   1 40.2 
SNL-0  8705.157 193.621   0.669   1 40.2 
SNL-0  8708.061 194.024   0.675   1 40.2 
SNL-0  8710.966 192.867   0.672   1 40.2 
SNL-0  8713.872 190.580   0.663   1 40.2 
SNL-0  8716.780 189.042   0.660   1 40.2 
SNL-0  8719.688 188.821   0.660   1 40.1 
SNL-0  8722.597 186.720   0.658   1 40.1 
SNL-0  8725.507 186.897   0.660   1 40.1 
SNL-0  8728.418 188.028   0.665   1 40.1 
SNL-0  8731.330 186.122   0.666   1 40.1 
SNL-0  8734.243 186.776   0.668   1 40.1 
SNL-0  8737.157 187.024   0.671   1 40.1 
SNL-0  8740.071 186.993   0.675   1 40.1 
SNL-0  8742.987 186.598   0.674   1 40.0 
SNL-0  8745.904 186.135   0.672   1 40.0 
SNL-0  8748.822 186.123   0.669   1 40.0 
SNL-0  8751.741 185.612   0.671   1 40.0 
SNL-0  8754.660 184.864   0.667   1 40.0 
SNL-0  8757.581 185.124   0.670   1 40.0 
SNL-0  8760.503 185.904   0.767   1 40.0 
SNL-0  8763.426 185.463   0.911   1 39.9 
SNL-0  8766.349 186.998   0.762   1 39.9 
SNL-0  8769.274 188.059   0.936   1 39.9 
SNL-0  8772.199 187.536   0.799   1 39.9 
SNL-0  8775.126 185.906   0.677   1 39.9 
SNL-0  8778.054 183.531   0.837   1 39.9 
SNL-0  8780.982 183.157   0.944   1 39.9 
SNL-0  8783.912 181.386   0.687   1 39.9 
SNL-0  8786.842 179.087   0.660   1 39.8 
SNL-0  8789.774 179.485   0.665   1 39.8 
SNL-0  8792.706 178.312   0.769   1 39.8 
SNL-0  8795.639 180.169   0.711   1 39.8 
SNL-0  8798.574 181.535   0.662   1 39.8 
SNL-0  8801.509 181.918   0.664   1 39.8 
SNL-0  8804.446 182.206   0.667   1 39.8 
SNL-0  8807.383 180.971   0.664   1 39.7 
SNL-0  8810.321 182.521   0.673   1 39.7 
SNL-0  8813.261 181.737   0.683   1 39.7 
SNL-0  8816.201 179.771   0.669   1 39.7 
SNL-0  8819.142 178.297   0.665   1 39.7 
SNL-0  8822.084 176.367   0.665   1 39.7 
SNL-0  8825.027 171.983   0.677   1 39.7 
SNL-0  8827.972 167.501   1.054   1 39.7 
SNL-0  8830.917 165.917   1.040   1 39.6 
SNL-0  8833.863 165.904   0.694   1 39.6 
SNL-0  8836.810 168.118   0.792   1 39.6 
SNL-0  8839.758 170.456   0.874   1 39.6 
SNL-0  8842.707 173.584   0.671   1 39.6 
SNL-0  8845.658 177.345   0.672   1 39.6 
SNL-0  8848.609 181.194   0.688   1 39.6 
SNL-0  8851.561 184.578   0.759   1 39.5 
SNL-0  8854.514 188.674   0.716   1 39.5 
SNL-0  8857.468 190.812   0.692   1 39.5 
SNL-0  8860.423 191.063   0.696   1 39.5 
SNL-0  8863.379 190.079   0.705   1 39.5 
SNL-0  8866.336 190.968   0.714   1 39.5 
SNL-0  8869.294 192.772   0.860   1 39.5 
SNL-0  8872.253 192.856   0.764   1 39.5 
SNL-0  8875.213 191.489   0.698   1 39.4 
SNL-0  8878.174 190.690   0.696   1 39.4 
SNL-0  8881.136 192.606   0.701   1 39.4 
SNL-0  8884.099 192.267   0.704   1 39.4 
SNL-0  8887.062 192.174   1.016   1 39.4 
SNL-0  8890.027 191.694   0.946   1 39.4 
SNL-0  8892.993 193.271   0.708   1 39.4 
SNL-0  8895.960 193.268   0.707   1 39.4 
SNL-0  8898.928 193.841   0.717   1 39.3 
SNL-0  8901.897 194.072   0.718   1 39.3 
SNL-0  8904.867 193.933   0.904   1 39.3 
SNL-0  8907.838 194.503   0.784   1 39.3 
SNL-0  8910.809 195.724   0.718   1 39.3 
SNL-0  8913.782 196.014   0.713   1 39.3 
SNL-0  8916.756 196.018   0.710   1 39.3 
SNL-0  8919.731 198.795   0.886   1 39.2 
SNL-0  8922.707 197.717   1.170   1 39.2 
SNL-0  8925.683 197.856   0.743   1 39.2 
SNL-0  8928.661 196.823   0.730   1 39.2 
SNL-0  8931.640 198.032   0.744   1 39.2 
SNL-0  8934.620 197.293   0.730   1 39.2 
SNL-0  8937.601 195.621   0.734   1 39.2 
SNL-0  8940.582 193.342   0.725   1 39.2 
SNL-0  8943.565 189.429   0.797   1 39.1 
SNL-0  8946.549 188.772   0.901   1 39.1 
SNL-0  8949.534 185.145   0.736   1 39.1 
SNL-0  8952.519 180.242   0.723   1 39.1 
SNL-0  8955.506 180.027   0.751   1 39.1 
SNL-0  8958.494 177.095   0.934   1 39.1 
SNL-0  8961.482 177.970   1.078   1 39.1 
SNL-0  8964.472 179.171   0.776   1 39.1 
SNL-0  8967.463 181.758   0.783   1 39.0 
SNL-0  8970.455 184.689   0.740   1 39.0 
SNL-0  8973.447 185.122   0.791   1 39.0 
SNL-0  8976.441 188.147   0.782   1 39.0 
SNL-0  8979.436 189.855   0.750   1 39.0 
SNL-0  8982.432 189.931   0.796   1 39.0 
SNL-0  8985.428 190.818   0.762   1 39.0 
SNL-0  8988.426 191.681   0.886   1 38.9 
SNL-0  8991.425 196.099   1.077   1 38.9 
SNL-0  8994.424 194.652   0.904   1 38.9 
SNL-0  8997.425 196.096   0.755   1 38.9 
SNL-0  9000.427 197.275   0.791   1 38.9 
SNL-0  9003.430 199.456   1.142   1 38.9 
SNL-0  9006.433 198.484   0.888   1 38.9 
SNL-0  9009.438 197.039   0.793   1 38.9 
SNL-0  9012.444 198.726   0.779   1 38.8 
SNL-0  9015.450 197.260   0.776   1 38.8 
SNL-0  9018.458 197.888   0.822   1 38.8 
SNL-0  9021.467 200.537   0.783   1 38.8 
SNL-0  9024.477 199.735   0.789   1 38.8 
SNL-0  9027.487 200.829   0.810   1 38.8 
SNL-0  9030.499 200.261   0.777   1 38.8 
SNL-0  9033.512 200.078   0.772   1 38.8 
SNL-0  9036.526 201.575   0.744   1 38.7 
SNL-0  9039.540 200.638   0.801   1 38.7 
SNL-0  9042.556 200.425   0.785   1 38.7 
SNL-0  9045.573 200.674   0.766   1 38.7 
SNL-0  9048.591 202.251   0.755   1 38.7 
SNL-0  9051.610 202.365   0.886   1 38.7 
SNL-0  9054.629 203.456   0.808   1 38.7 
SNL-0  9057.650 203.013   0.751   1 38.6 
SNL-0  9060.672 202.460   0.747   1 38.6 
SNL-0  9063.695 202.229   0.778   1 38.6 
SNL-0  9066.719 202.185   0.778   1 38.6 
SNL-0  9069.743 201.177   0.774   1 38.6 
SNL-0  9072.769 203.667   0.836   1 38.6 
SNL-0  9075.796 202.099   0.811   1 38.6 
SNL-0  9078.824 202.212   0.753   1 38.6 
SNL-0  9081.853 202.493   0.825   1 38.5 
SNL-0  9084.883 205.450   0.793   1 38.5 
SNL-0  9087.914 204.165   0.798   1 38.5 
SNL-0  9090.946 202.274   0.800   1 38.5 
SNL-0  9093.978 201.407   0.810   1 38.5 
SNL-0  9097.012 202.715   0.809   1 38.5 
SNL-0  9100.047 200.708   0.780   1 38.5 
SNL-0  9103.083 198.817   0.852   1 38.5 
SNL-0  9106.120 199.853   0.826   1 38.4 
SNL-0  9109.158 199.119   0.825   1 38.4 
SNL-0  9112.197 201.764   0.770   1 38.4 
SNL-0  9115.237 202.371   0.743   1 38.4 
SNL-0  9118.278 202.691   0.776   1 38.4 
SNL-0  9121.320 205.750   0.847   1 38.4 
SNL-0  9124.363 205.528   0.760   1 38.4 
SNL-0  9127.407 205.306   0.760   1 38.4 
SNL-0  9130.453 205.508   0.803   1 38.3 
SNL-0  9133.499 205.026   0.851   1 38.3 
SNL-0  9136.546 206.907   0.833   1 38.3 
SNL-0  9139.594 208.530   0.888   1 38.3 
SNL-0  9142.643 209.188   0.772   1 38.3 
SNL-0  9145.693 208.396   0.776   1 38.3 
SNL-0  9148.744 208.953   0.771   1 38.3 
SNL-0  9151.797 207.412   0.794   1 38.3 
SNL-0  9154.850 205.717   0.912   1 38.2 
SNL-0  9157.904 205.469   0.909   1 38.2 
SNL-0  9160.959 204.455   0.816   1 38.2 
SNL-0  9164.016 203.430   0.832   1 38.2 
SNL-0  9167.073 201.485   0.769   1 38.2 
SNL-0  9170.131 197.832   0.779   1 38.2 
SNL-0  9173.191 197.408   0.780   1 38.2 
SNL-0  9176.251 195.750   0.869   1 38.2 
SNL-0  9179.312 198.923   0.844   1 38.1 
SNL-0  9182.375 197.774   0.775   1 38.1 
SNL-0  9185.438 198.625   0.796   1 38.1 
SNL-0  9188.503 199.388   0.796   1 38.1 
SNL-0  9191.568 199.158   0.762   1 38.1 
SNL-0  9194.634 199.970   0.781   1 38.1 
SNL-0  9197.702 200.178   0.817   1 38.1 
SNL-0  9200.771 201.847   0.781   1 38.0 
SNL-0  9203.840 200.588   0.765   1 38.0 
SNL-0  9206.911 202.064   0.774   1 38.0 
SNL-0  9209.982 200.651   0.792   1 38.0 
SNL-0  9213.055 199.779   0.778   1 38.0 
SNL-0  9216.129 200.193   0.804   1 38.0 
SNL-0  9219.203 201.222   0.846   1 38.0 
SNL-0  9222.279 200.653   0.784   1 38.0 
SNL-0  9225.356 202.062   0.800   1 37.9 
SNL-0  9228.433 199.684   0.811   1 37.9 
SNL-0  9231.512 199.113   0.786   1 37.9 
SNL-0  9234.592 198.449   0.788   1 37.9 
SNL-0  9237.673 199.885   0.799   1 37.9 
SNL-0  9240.755 201.668   0.811   1 37.9 
SNL-0  9243.838 199.575   0.796   1 37.9 
SNL-0  9246.922 199.261   0.813   1 37.9 
SNL-0  9250.007 199.364   0.812   1 37.8 
SNL-0  9253.093 198.736   0.822   1 37.8 
SNL-0  9256.180 199.043   0.807   1 37.8 
SNL-0  9259.268 199.057   0.794   1 37.8 
SNL-0  9262.357 201.432   0.828   1 37.8 
SNL-0  9265.447 203.123   0.826   1 37.8 
SNL-0  9268.538 201.162   0.801   1 37.8 
SNL-0  9271.630 201.401   0.804   1 37.8 
SNL-0  9274.723 199.559   0.823   1 37.7 
SNL-0  9277.817 200.498   0.826   1 37.7 
SNL-0  9280.913 202.386   0.902   1 37.7 
SNL-0  9284.009 203.120   0.863   1 37.7 
SNL-0  9287.106 199.762   0.900   1 37.7 
SNL-0  9290.205 200.000   0.896   1 37.7 
SNL-0  9293.304 201.308   0.873   1 37.7 
SNL-0  9296.405 200.747   0.944   1 37.7 
SNL-0  9299.506 202.129   0.947   1 37.6 
SNL-0  9302.609 200.816   0.986   1 37.6 
SNL-0  9928.44    0.99935 0.00483 1 32.  
SNL-0  9931.75    0.99069 0.00478 1 32.  
SNL-0  9935.07    0.99664 0.00473 1 32.  
SNL-0  9938.38    1.00541 0.00471 1 32.  
SNL-0  9941.70    1.01486 0.00474 1 32.  
SNL-0  9945.01    1.02577 0.00493 1 32.  
SNL-0  9948.33    1.01644 0.00506 1 32.  
SNL-0  9951.65    1.01434 0.00483 1 32.  
SNL-0  9954.97    1.00957 0.00456 1 32.  
SNL-0  9958.29    1.01527 0.00493 1 32.  
SNL-0  9961.61    1.00064 0.00506 1 32.  
SNL-0  9964.94    1.00522 0.00581 1 32.  
SNL-0  9968.26    0.99793 0.00446 1 32.  
SNL-0  9971.59    0.99308 0.00443 1 32.  
SNL-0  9974.91    0.97781 0.00448 1 32.  
SNL-0  9978.24    0.99048 0.00440 1 32.  
SNL-0  9981.57    0.99887 0.00440 1 32.  
SNL-0  9984.90    1.00009 0.00435 1 32.  
SNL-0  9988.23    0.99248 0.00434 1 32.  
SNL-0  9991.56    0.99883 0.00432 1 32.  
SNL-0  9994.90    0.99750 0.00519 1 32.  
SNL-0  9998.23    0.99391 0.00456 1 32.  
SNL-0 10001.57    0.99778 0.00434 1 32.  
SNL-0 10004.90    1.00160 0.00433 1 32.  
SNL-0 10008.24    0.99697 0.00427 1 32.  
SNL-0 10011.58    0.99920 0.00428 1 32.  
SNL-0 10014.92    0.98727 0.00493 1 32.  
SNL-0 10018.26    0.99930 0.00444 1 32.  
SNL-0 10021.60    0.99748 0.00426 1 32.  
SNL-0 10024.95    1.00114 0.00428 1 32.  
SNL-0 10028.29    1.00525 0.00449 1 32.  
SNL-0 10031.64    0.99276 0.00425 1 32.  
SNL-0 10034.99    1.00367 0.00426 1 32.  
SNL-0 10038.33    1.00107 0.00426 1 32.  
SNL-0 10041.68    1.00712 0.00427 1 32.  
SNL-0 10045.03    0.99854 0.00433 1 32.  
SNL-0 10048.38    1.00420 0.00428 1 32.  
SNL-0 10051.74    0.99598 0.00423 1 32.  
SNL-0 10055.09    0.99892 0.00425 1 32.  
SNL-0 10058.44    0.99375 0.00433 1 32.  
SNL-0 10061.80    0.99415 0.00436 1 32.  
SNL-0 10065.16    0.98877 0.00436 1 32.  
SNL-0 10068.51    0.97764 0.00435 1 32.  
SNL-0 10071.87    0.98439 0.00468 1 32.  
SNL-0 10075.23    0.97766 0.00474 1 32.  
SNL-0 10078.59    0.98687 0.00436 1 32.  
SNL-0 10081.96    0.99347 0.00447 1 32.  
SNL-0 10085.32    0.99339 0.00484 1 32.  
SNL-0 10088.69    0.99324 0.00440 1 32.  
SNL-0 10092.05    0.99118 0.00454 1 32.  
SNL-0 10095.42    0.98455 0.00490 1 32.  
SNL-0 10098.79    0.98040 0.00445 1 32.  
SNL-0 10102.16    0.99080 0.00446 1 32.  
SNL-0 10105.53    0.99929 0.00464 1 32.  
SNL-0 10108.90    0.99501 0.00454 1 32.  
SNL-0 10112.27    0.98561 0.00451 1 32.  
SNL-0 10115.64    0.99074 0.00455 1 32.  
SNL-0 10119.02    0.99883 0.00457 1 32.  
SNL-0 10122.39    0.99017 0.00460 1 32.  
SNL-0 10125.77    0.99654 0.00512 1 32.  
SNL-0 10129.15    0.99774 0.00485 1 32.  
SNL-0 10132.53    1.00443 0.00473 1 32.  
SNL-0 10135.91    1.01039 0.00476 1 32.  
SNL-0 10139.29    1.01722 0.00480 1 32.  
SNL-0 10142.67    1.00347 0.00483 1 32.  
SNL-0 10146.06    1.00977 0.00503 1 32.  
SNL-0 10149.44    1.00913 0.00521 1 32.  
SNL-0 10152.83    1.01452 0.00502 1 32.  
SNL-0 10156.21    1.00715 0.00521 1 32.  
SNL-0 10159.60    1.00976 0.00528 1 32.  
SNL-0 10162.99    1.00387 0.00520 1 32.  
SNL-0 10166.38    1.01099 0.00521 1 32.  
SNL-0 10169.77    1.01018 0.00525 1 32.  
SNL-0 10173.17    1.00998 0.00576 1 32.  
SNL-0 10176.56    1.00931 0.00568 1 32.  
SNL-0 10179.96    1.01852 0.00556 1 32.  
SNL-0 10183.35    1.02555 0.00503 1 32.  
SNL-0 10186.75    1.00778 0.00462 1 32.  
SNL-0 10190.15    1.00957 0.00469 1 32.  
SNL-0 10193.55    1.00990 0.00499 1 32.  
SNL-0 10196.95    1.01934 0.00460 1 32.  
SNL-0 10200.35    1.01449 0.00459 1 32.  
SNL-0 10203.75    1.01118 0.00464 1 32.  
SNL-0 10207.16    1.01131 0.00464 1 32.  
SNL-0 10210.56    1.01431 0.00472 1 32.  
SNL-0 10213.97    1.00978 0.00494 1 32.  
SNL-0 10217.38    1.01133 0.00460 1 32.  
SNL-0 10220.79    1.00899 0.00474 1 32.  
SNL-0 10224.20    1.00621 0.00456 1 32.  
SNL-0 10227.61    1.00887 0.00522 1 32.  
SNL-0 10231.02    0.99564 0.00474 1 32.  
SNL-0 10234.43    1.00933 0.00488 1 32.  
SNL-0 10237.85    0.99439 0.00449 1 32.  
SNL-0 10241.26    0.99398 0.00471 1 32.  
SNL-0 10244.68    0.99356 0.00452 1 32.  
SNL-0 10248.10    0.98458 0.00444 1 32.  
SNL-0 10251.52    0.99532 0.00446 1 32.  
SNL-0 10254.94    0.98521 0.00438 1 32.  
SNL-0 10258.36    0.99093 0.00437 1 32.  
SNL-0 10261.78    0.98564 0.00435 1 32.  
SNL-0 10265.20    0.98259 0.00468 1 32.  
SNL-0 10268.63    0.98736 0.00436 1 32.  
SNL-0 10272.05    1.00267 0.00517 1 32.  
SNL-0 10275.48    0.99179 0.00435 1 32.  
SNL-0 10278.91    0.99250 0.00462 1 32.  
SNL-0 10282.34    0.99452 0.00476 1 32.  
SNL-0 10285.77    0.99364 0.00482 1 32.  
SNL-0 10289.20    0.99349 0.00593 1 32.  
SNL-0 10292.63    1.00512 0.00481 1 32.  
SNL-0 10296.07    0.99768 0.00466 1 32.  
SNL-0 10299.50    1.00070 0.00487 1 32.  
SNL-0 10302.94    1.01696 0.00450 1 32.  
SNL-0 10306.37    1.00668 0.00470 1 32.  
SNL-0 10309.81    1.00381 0.00479 1 32.  
SNL-0 10313.25    1.00369 0.00444 1 32.  
SNL-0 10316.69    0.99989 0.00431 1 32.  
SNL-0 10320.14    1.00153 0.00427 1 32.  
SNL-0 10323.58    1.00603 0.00424 1 32.  
SNL-0 10327.02    0.99617 0.00438 1 32.  
SNL-0 10330.47    0.99972 0.00460 1 32.  
SNL-0 10333.91    1.00011 0.00412 1 32.  
SNL-0 10337.36    0.99510 0.00409 1 32.  
SNL-0 10340.81    0.99124 0.00411 1 32.  
SNL-0 10344.26    0.99770 0.00406 1 32.  
SNL-0 10347.71    1.00293 0.00412 1 32.  
SNL-0 10351.16    0.99734 0.00465 1 32.  
SNL-0 10354.62    0.99905 0.00435 1 32.  
SNL-0 10358.07    0.99888 0.00398 1 32.  
SNL-0 10361.53    1.00529 0.00392 1 32.  
SNL-0 10364.98    0.99753 0.00389 1 32.  
SNL-0 10368.44    0.99587 0.00388 1 32.  
SNL-0 10371.90    0.98450 0.00385 1 32.  
SNL-0 10375.36    0.98925 0.00458 1 32.  
SNL-0 10378.82    0.98456 0.00393 1 32.  
SNL-0 10382.29    0.97699 0.00379 1 32.  
SNL-0 10385.75    0.97226 0.00376 1 32.  
SNL-0 10389.21    0.98175 0.00376 1 32.  
SNL-0 10392.68    0.98613 0.00375 1 32.  
SNL-0 10396.15    0.98060 0.00376 1 32.  
SNL-0 10399.62    0.98567 0.00402 1 32.  
SNL-0 10403.09    0.99103 0.00373 1 32.  
SNL-0 10406.56    0.98400 0.00371 1 32.  
SNL-0 10410.03    0.98844 0.00370 1 32.  
SNL-0 10413.50    0.99399 0.00370 1 32.  
SNL-0 10416.97    0.99448 0.00371 1 32.  
SNL-0 10420.45    0.99238 0.00473 1 32.  
SNL-0 10423.93    0.99873 0.00402 1 32.  
SNL-0 10427.40    0.99419 0.00370 1 32.  
SNL-0 10430.88    1.00816 0.00373 1 32.  
SNL-0 10434.36    1.00473 0.00371 1 32.  
SNL-0 10437.84    1.01006 0.00372 1 32.  
SNL-0 10441.33    1.01765 0.00370 1 32.  
SNL-0 10444.81    1.01628 0.00370 1 32.  
SNL-0 10448.29    1.01485 0.00370 1 32.  
SNL-0 10451.78    1.01517 0.00384 1 32.  
SNL-0 10455.27    1.01838 0.00382 1 32.  
SNL-0 10458.76    1.01678 0.00372 1 32.  
SNL-0 10462.24    1.01114 0.00371 1 32.  
SNL-0 10465.73    1.00877 0.00372 1 32.  
SNL-0 10469.23    1.02185 0.00389 1 32.  
SNL-0 10472.72    1.01325 0.00417 1 32.  
SNL-0 10476.21    1.00859 0.00374 1 32.  
SNL-0 10479.71    1.00771 0.00377 1 32.  
SNL-0 10483.20    0.99369 0.00413 1 32.  
SNL-0 10486.70    0.99148 0.00376 1 32.  
SNL-0 10490.20    1.00098 0.00379 1 32.  
SNL-0 10493.70    0.99505 0.00377 1 32.  
SNL-0 10497.20    0.99491 0.00384 1 32.  
SNL-0 10500.70    0.99317 0.00383 1 32.  
SNL-0 10504.21    0.99777 0.00382 1 32.  
SNL-0 10507.71    0.99443 0.00384 1 32.  
SNL-0 10511.22    0.99183 0.00435 1 32.  
SNL-0 10514.72    0.99451 0.00395 1 32.  
SNL-0 10518.23    1.00293 0.00391 1 32.  
SNL-0 10521.74    1.00356 0.00391 1 32.  
SNL-0 10525.25    1.00024 0.00404 1 32.  
SNL-0 10528.76    0.99198 0.00417 1 32.  
SNL-0 10532.27    0.99879 0.00435 1 32.  
SNL-0 10535.79    1.00273 0.00446 1 32.  
SNL-0 10539.30    0.99618 0.00404 1 32.  
SNL-0 10542.82    1.00940 0.00407 1 32.  
SNL-1  3918.452  43.480   1.560   1 89.3 
SNL-1  3919.759  44.953   1.544   1 89.3 
SNL-1  3921.067  44.497   1.501   1 89.3 
SNL-1  3922.375  47.483   1.484   1 89.3 
SNL-1  3923.684  47.402   1.488   1 89.2 
SNL-1  3924.993  49.407   1.505   1 89.2 
SNL-1  3926.302  51.712   1.497   1 89.2 
SNL-1  3927.612  51.557   1.460   1 89.1 
SNL-1  3928.923  49.853   1.416   1 89.1 
SNL-1  3930.233  48.094   1.371   1 89.1 
SNL-1  3931.545  45.529   1.333   1 89.0 
SNL-1  3932.856  42.699   1.301   1 89.0 
SNL-1  3934.168  41.455   1.271   1 89.0 
SNL-1  3935.481  39.029   1.250   1 89.0 
SNL-1  3936.794  40.114   1.271   1 88.9 
SNL-1  3938.107  37.586   1.286   1 88.9 
SNL-1  3939.421  34.095   1.309   1 88.9 
SNL-1  3940.735  34.012   1.344   1 88.8 
SNL-1  3942.050  33.790   1.361   1 88.8 
SNL-1  3943.365  34.191   1.360   1 88.8 
SNL-1  3944.681  35.179   1.347   1 88.7 
SNL-1  3945.997  34.796   1.346   1 88.7 
SNL-1  3947.313  32.878   1.374   1 88.7 
SNL-1  3948.630  32.379   1.375   1 88.7 
SNL-1  3949.947  31.301   1.364   1 88.6 
SNL-1  3951.265  31.196   1.375   1 88.6 
SNL-1  3952.583  28.861   1.366   1 88.6 
SNL-1  3953.902  29.222   1.350   1 88.5 
SNL-1  3955.221  30.160   1.349   1 88.5 
SNL-1  3956.541  29.069   1.350   1 88.5 
SNL-1  3957.861  29.927   1.328   1 88.5 
SNL-1  3959.181  32.822   1.339   1 88.4 
SNL-1  3960.502  35.425   1.349   1 88.4 
SNL-1  3961.823  37.063   1.315   1 88.4 
SNL-1  3963.145  35.764   1.252   1 88.3 
SNL-1  3964.467  36.574   1.236   1 88.3 
SNL-1  3965.790  38.707   1.229   1 88.3 
SNL-1  3967.113  38.736   1.196   1 88.2 
SNL-1  3968.436  39.965   1.158   1 88.2 
SNL-1  3969.760  40.563   1.133   1 88.2 
SNL-1  3971.085  38.846   1.134   1 88.2 
SNL-1  3972.410  37.995   1.162   1 88.1 
SNL-1  3973.735  37.473   1.190   1 88.1 
SNL-1  3975.060  36.340   1.211   1 88.1 
SNL-1  3976.387  35.726   1.237   1 88.0 
SNL-1  3977.713  36.815   1.261   1 88.0 
SNL-1  3979.040  36.574   1.277   1 88.0 
SNL-1  3980.368  36.712   1.298   1 88.0 
SNL-1  3981.696  38.178   1.312   1 87.9 
SNL-1  3983.024  39.284   1.307   1 87.9 
SNL-1  3984.353  40.169   1.294   1 87.9 
SNL-1  3985.682  41.859   1.301   1 87.8 
SNL-1  3987.012  41.622   1.293   1 87.8 
SNL-1  3988.342  41.559   1.293   1 87.8 
SNL-1  3989.673  41.893   1.307   1 87.7 
SNL-1  3991.004  41.151   1.305   1 87.7 
SNL-1  3992.335  41.620   1.298   1 87.7 
SNL-1  3993.667  41.271   1.302   1 87.7 
SNL-1  3994.999  41.371   1.297   1 87.6 
SNL-1  3996.332  41.782   1.284   1 87.6 
SNL-1  3997.665  41.182   1.269   1 87.6 
SNL-1  3998.999  41.901   1.263   1 87.5 
SNL-1  4000.333  42.555   1.280   1 87.5 
SNL-1  4001.668  43.458   1.298   1 87.5 
SNL-1  4003.003  42.415   1.291   1 87.5 
SNL-1  4004.338  42.541   1.292   1 87.4 
SNL-1  4005.674  41.586   1.266   1 87.4 
SNL-1  4007.011  43.030   1.236   1 87.4 
SNL-1  4008.348  45.060   1.251   1 87.3 
SNL-1  4009.685  47.991   1.288   1 87.3 
SNL-1  4011.023  50.830   1.299   1 87.3 
SNL-1  4012.361  52.142   1.297   1 87.2 
SNL-1  4013.699  52.236   1.294   1 87.2 
SNL-1  4015.038  52.638   1.292   1 87.2 
SNL-1  4016.378  54.933   1.290   1 87.2 
SNL-1  4017.718  56.817   1.287   1 87.1 
SNL-1  4019.058  57.596   1.276   1 87.1 
SNL-1  4020.399  56.025   1.281   1 87.1 
SNL-1  4021.740  56.735   1.287   1 87.0 
SNL-1  4023.082  56.431   1.278   1 87.0 
SNL-1  4024.424  57.359   1.278   1 87.0 
SNL-1  4025.767  56.094   1.265   1 87.0 
SNL-1  4027.110  55.134   1.256   1 86.9 
SNL-1  4028.453  56.586   1.269   1 86.9 
SNL-1  4029.797  58.044   1.275   1 86.9 
SNL-1  4031.142  57.659   1.250   1 86.8 
SNL-1  4032.487  58.856   1.220   1 86.8 
SNL-1  4033.832  59.987   1.208   1 86.8 
SNL-1  4035.178  61.556   1.212   1 86.8 
SNL-1  4036.524  62.758   1.225   1 86.7 
SNL-1  4037.871  64.017   1.251   1 86.7 
SNL-1  4039.218  62.840   1.265   1 86.7 
SNL-1  4040.565  60.995   1.256   1 86.6 
SNL-1  4041.913  59.768   1.237   1 86.6 
SNL-1  4043.262  57.682   1.238   1 86.6 
SNL-1  4044.611  53.346   1.226   1 86.6 
SNL-1  4045.960  51.999   1.176   1 86.5 
SNL-1  4047.310  48.156   1.122   1 86.5 
SNL-1  4048.660  44.263   1.153   1 86.5 
SNL-1  4050.011  42.471   1.184   1 86.4 
SNL-1  4051.362  39.280   1.183   1 86.4 
SNL-1  4052.714  34.644   1.167   1 86.4 
SNL-1  4054.066  29.482   1.132   1 86.4 
SNL-1  4055.418  29.701   1.124   1 86.3 
SNL-1  4056.771  28.337   1.116   1 86.3 
SNL-1  4058.125  29.103   1.103   1 86.3 
SNL-1  4059.478  29.743   1.093   1 86.2 
SNL-1  4060.833  31.772   1.112   1 86.2 
SNL-1  4062.188  34.047   1.132   1 86.2 
SNL-1  4063.543  35.389   1.113   1 86.2 
SNL-1  4064.898  37.399   1.081   1 86.1 
SNL-1  4066.255  43.385   1.109   1 86.1 
SNL-1  4067.611  45.823   1.133   1 86.1 
SNL-1  4068.968  51.262   1.140   1 86.0 
SNL-1  4070.326  52.546   1.160   1 86.0 
SNL-1  4071.684  53.567   1.152   1 86.0 
SNL-1  4073.042  56.146   1.122   1 85.9 
SNL-1  4074.401  60.390   1.135   1 85.9 
SNL-1  4075.760  62.843   1.161   1 85.9 
SNL-1  4077.120  63.413   1.153   1 85.9 
SNL-1  4078.480  62.899   1.125   1 85.8 
SNL-1  4079.841  61.753   1.114   1 85.8 
SNL-1  4081.202  59.744   1.135   1 85.8 
SNL-1  4082.563  56.567   1.150   1 85.7 
SNL-1  4083.926  53.300   1.135   1 85.7 
SNL-1  4085.288  49.641   1.103   1 85.7 
SNL-1  4086.651  43.968   1.086   1 85.7 
SNL-1  4088.014  38.311   1.088   1 85.6 
SNL-1  4089.378  34.386   1.092   1 85.6 
SNL-1  4090.742  33.319   1.088   1 85.6 
SNL-1  4092.107  32.946   1.077   1 85.5 
SNL-1  4093.472  32.945   1.066   1 85.5 
SNL-1  4094.838  33.227   1.065   1 85.5 
SNL-1  4096.204  36.418   1.066   1 85.5 
SNL-1  4097.571  42.562   1.056   1 85.4 
SNL-1  4098.938  50.071   1.066   1 85.4 
SNL-1  4100.305  53.089   1.067   1 85.4 
SNL-1  4101.673  57.873   1.052   1 85.3 
SNL-1  4103.042  61.219   1.025   1 85.3 
SNL-1  4104.410  64.921   1.040   1 85.3 
SNL-1  4105.780  68.517   1.080   1 85.3 
SNL-1  4107.150  73.159   1.105   1 85.2 
SNL-1  4108.520  74.146   1.114   1 85.2 
SNL-1  4109.890  73.406   1.107   1 85.2 
SNL-1  4111.262  77.354   1.111   1 85.2 
SNL-1  4112.633  76.656   1.105   1 85.1 
SNL-1  4114.005  77.891   1.112   1 85.1 
SNL-1  4115.378  79.110   1.124   1 85.1 
SNL-1  4116.751  82.545   1.135   1 85.0 
SNL-1  4118.124  81.004   1.130   1 85.0 
SNL-1  4119.498  81.209   1.112   1 85.0 
SNL-1  4120.872  82.828   1.105   1 85.0 
SNL-1  4122.247  83.506   1.111   1 84.9 
SNL-1  4123.622  86.832   1.120   1 84.9 
SNL-1  4124.998  84.198   1.114   1 84.9 
SNL-1  4126.374  81.593   1.107   1 84.8 
SNL-1  4127.751  80.903   1.098   1 84.8 
SNL-1  4129.128  84.406   1.098   1 84.8 
SNL-1  4130.506  85.349   1.098   1 84.8 
SNL-1  4131.884  87.464   1.101   1 84.7 
SNL-1  4133.262  85.962   1.081   1 84.7 
SNL-1  4134.641  86.709   1.071   1 84.7 
SNL-1  4136.021  89.027   1.088   1 84.6 
SNL-1  4137.400  89.436   1.106   1 84.6 
SNL-1  4138.781  90.050   1.111   1 84.6 
SNL-1  4140.161  91.271   1.111   1 84.6 
SNL-1  4141.543  90.963   1.110   1 84.5 
SNL-1  4142.924  90.628   1.093   1 84.5 
SNL-1  4144.307  90.960   1.062   1 84.5 
SNL-1  4145.689  91.463   1.057   1 84.4 
SNL-1  4147.072  93.412   1.088   1 84.4 
SNL-1  4148.456  89.146   1.084   1 84.4 
SNL-1  4149.840  92.344   1.084   1 84.4 
SNL-1  4151.224  91.774   1.072   1 84.3 
SNL-1  4152.609  88.976   1.066   1 84.3 
SNL-1  4153.995  87.789   1.063   1 84.3 
SNL-1  4155.380  86.175   1.049   1 84.2 
SNL-1  4156.767  85.577   1.049   1 84.2 
SNL-1  4158.154  85.345   1.051   1 84.2 
SNL-1  4159.541  85.670   1.053   1 84.2 
SNL-1  4160.929  85.156   1.059   1 84.1 
SNL-1  4162.317  84.945   1.059   1 84.1 
SNL-1  4163.705  85.673   1.065   1 84.1 
SNL-1  4165.094  85.155   1.067   1 84.0 
SNL-1  4166.484  85.456   1.063   1 84.0 
SNL-1  4167.874  85.258   1.047   1 84.0 
SNL-1  4169.264  85.513   1.044   1 84.0 
SNL-1  4170.655  87.271   1.056   1 83.9 
SNL-1  4172.047  84.902   1.042   1 83.9 
SNL-1  4173.439  86.469   1.024   1 83.9 
SNL-1  4174.831  86.899   1.015   1 83.9 
SNL-1  4176.224  85.117   1.017   1 83.8 
SNL-1  4177.617  84.812   1.016   1 83.8 
SNL-1  4179.011  85.783   1.015   1 83.8 
SNL-1  4180.405  86.914   1.022   1 83.7 
SNL-1  4181.800  86.079   1.021   1 83.7 
SNL-1  4183.195  85.260   1.008   1 83.7 
SNL-1  4184.590  83.616   0.999   1 83.7 
SNL-1  4185.987  82.773   1.008   1 83.6 
SNL-1  4187.383  79.064   0.991   1 83.6 
SNL-1  4188.780  79.985   0.973   1 83.6 
SNL-1  4190.177  81.830   0.987   1 83.5 
SNL-1  4191.575  82.662   0.999   1 83.5 
SNL-1  4192.974  82.799   0.998   1 83.5 
SNL-1  4194.373  82.973   1.008   1 83.5 
SNL-1  4195.772  82.846   0.997   1 83.4 
SNL-1  4197.172  80.838   0.974   1 83.4 
SNL-1  4198.572  82.731   0.966   1 83.4 
SNL-1  4199.973  83.130   0.960   1 83.4 
SNL-1  4201.374  83.144   0.963   1 83.3 
SNL-1  4202.776  82.470   0.959   1 83.3 
SNL-1  4204.178  83.270   0.962   1 83.3 
SNL-1  4205.580  85.095   0.977   1 83.2 
SNL-1  4206.983  85.503   0.983   1 83.2 
SNL-1  4208.387  86.471   0.991   1 83.2 
SNL-1  4209.791  89.234   0.995   1 83.2 
SNL-1  4211.195  91.303   0.990   1 83.1 
SNL-1  4212.600  93.465   0.996   1 83.1 
SNL-1  4214.006  96.827   1.006   1 83.1 
SNL-1  4215.412  96.341   0.993   1 83.0 
SNL-1  4216.818  96.823   0.978   1 83.0 
SNL-1  4218.225  96.677   0.979   1 83.0 
SNL-1  4219.632  95.898   0.984   1 83.0 
SNL-1  4221.040  93.512   0.985   1 82.9 
SNL-1  4222.448  90.609   0.980   1 82.9 
SNL-1  4223.857  87.433   0.962   1 82.9 
SNL-1  4225.266  85.621   0.941   1 82.9 
SNL-1  4226.676  83.072   0.903   1 82.8 
SNL-1  4228.086  82.513   0.882   1 82.8 
SNL-1  4229.496  82.944   0.923   1 82.8 
SNL-1  4230.907  81.976   0.949   1 82.7 
SNL-1  4232.319  82.886   0.951   1 82.7 
SNL-1  4233.731  82.198   0.938   1 82.7 
SNL-1  4235.143  84.014   0.934   1 82.7 
SNL-1  4236.556  85.227   0.927   1 82.6 
SNL-1  4237.970  84.960   0.918   1 82.6 
SNL-1  4239.383  86.519   0.925   1 82.6 
SNL-1  4240.798  88.933   0.932   1 82.5 
SNL-1  4242.213  88.885   0.939   1 82.5 
SNL-1  4243.628  88.932   0.936   1 82.5 
SNL-1  4245.044  88.525   0.936   1 82.5 
SNL-1  4246.460  86.978   0.938   1 82.4 
SNL-1  4247.877  87.594   0.929   1 82.4 
SNL-1  4249.294  88.437   0.916   1 82.4 
SNL-1  4250.711  87.577   0.903   1 82.4 
SNL-1  4252.129  87.525   0.912   1 82.3 
SNL-1  4253.548  87.383   0.930   1 82.3 
SNL-1  4254.967  84.807   0.907   1 82.3 
SNL-1  4256.387  84.198   0.904   1 82.2 
SNL-1  4257.807  84.307   0.918   1 82.2 
SNL-1  4259.227  84.797   0.910   1 82.2 
SNL-1  4260.648  83.197   0.879   1 82.2 
SNL-1  4262.070  83.021   0.877   1 82.1 
SNL-1  4263.492  83.037   0.902   1 82.1 
SNL-1  4264.914  83.117   0.910   1 82.1 
SNL-1  4266.337  83.132   0.911   1 82.1 
SNL-1  4267.760  84.231   0.909   1 82.0 
SNL-1  4269.184  82.140   0.891   1 82.0 
SNL-1  4270.608  81.413   0.876   1 82.0 
SNL-1  4272.033  80.502   0.850   1 81.9 
SNL-1  4273.458  79.856   0.849   1 81.9 
SNL-1  4274.884  79.166   0.856   1 81.9 
SNL-1  4276.310  77.843   0.862   1 81.9 
SNL-1  4277.737  76.651   0.879   1 81.8 
SNL-1  4279.164  76.192   0.882   1 81.8 
SNL-1  4280.591  75.699   0.862   1 81.8 
SNL-1  4282.020  77.455   0.859   1 81.8 
SNL-1  4283.448  77.923   0.869   1 81.7 
SNL-1  4284.877  79.859   0.870   1 81.7 
SNL-1  4286.307  79.989   0.864   1 81.7 
SNL-1  4287.737  81.114   0.847   1 81.6 
SNL-1  4289.167  82.294   0.896   1 81.6 
SNL-1  4290.598  83.405   0.894   1 81.6 
SNL-1  4292.030  84.258   0.894   1 81.6 
SNL-1  4293.461  84.675   0.906   1 81.5 
SNL-1  4294.894  84.594   0.891   1 81.5 
SNL-1  4296.327  84.114   0.873   1 81.5 
SNL-1  4297.760  83.410   0.869   1 81.5 
SNL-1  4299.194  82.630   0.832   1 81.4 
SNL-1  4300.628  81.862   0.840   1 81.4 
SNL-1  4302.063  81.150   0.821   1 81.4 
SNL-1  4303.498  80.549   0.819   1 81.3 
SNL-1  4304.934  80.147   0.803   1 81.3 
SNL-1  4306.370  80.054   0.803   1 81.3 
SNL-1  4307.807  80.332   0.779   1 81.3 
SNL-1  4309.244  80.962   0.779   1 81.2 
SNL-1  4310.682  81.852   0.789   1 81.2 
SNL-1  4312.120  82.882   0.786   1 81.2 
SNL-1  4313.558  83.931   0.776   1 81.2 
SNL-1  4314.997  84.878   0.763   1 81.1 
SNL-1  4316.437  85.618   0.776   1 81.1 
SNL-1  4317.877  86.094   0.766   1 81.1 
SNL-1  4319.318  86.297   0.769   1 81.0 
SNL-1  4320.759  86.226   0.755   1 81.0 
SNL-1  4322.200  85.883   0.739   1 81.0 
SNL-1  4323.642  85.307   0.748   1 81.0 
SNL-1  4325.085  84.607   0.732   1 80.9 
SNL-1  4326.527  83.942   0.735   1 80.9 
SNL-1  4327.971  83.470   0.719   1 80.9 
SNL-1  4329.415  83.315   0.703   1 80.9 
SNL-1  4330.859  83.560   0.718   1 80.8 
SNL-1  4332.304  84.217   0.705   1 80.8 
SNL-1  4333.749  85.210   0.716   1 80.8 
SNL-1  4335.195  86.384   0.708   1 80.8 
SNL-1  4336.641  87.564   0.697   1 80.7 
SNL-1  4338.088  88.611   0.702   1 80.7 
SNL-1  4339.536  89.431   0.713   1 80.7 
SNL-1  4340.983  89.974   0.702   1 80.6 
SNL-1  4342.432  90.267   0.689   1 80.6 
SNL-1  4343.880  90.427   0.701   1 80.6 
SNL-1  4345.329  90.609   0.689   1 80.6 
SNL-1  4346.779  90.902   0.687   1 80.5 
SNL-1  4348.229  91.260   0.678   1 80.5 
SNL-1  4349.680  91.493   0.697   1 80.5 
SNL-1  4351.131  91.338   0.684   1 80.5 
SNL-1  4352.583  90.551   0.679   1 80.4 
SNL-1  4354.035  89.039   0.664   1 80.4 
SNL-1  4355.487  86.983   0.670   1 80.4 
SNL-1  4356.941  84.822   0.672   1 80.3 
SNL-1  4358.394  83.108   0.655   1 80.3 
SNL-1  4359.848  82.271   0.631   1 80.3 
SNL-1  4361.303  82.490   0.644   1 80.3 
SNL-1  4362.758  83.653   0.642   1 80.2 
SNL-1  4364.213  85.427   0.644   1 80.2 
SNL-1  4365.669  87.406   0.647   1 80.2 
SNL-1  4367.126  89.306   0.651   1 80.2 
SNL-1  4368.583  91.061   0.650   1 80.1 
SNL-1  4370.040  92.739   0.665   1 80.1 
SNL-1  4371.498  94.383   0.650   1 80.1 
SNL-1  4372.956  95.934   0.660   1 80.1 
SNL-1  4374.415  97.245   0.663   1 80.0 
SNL-1  4375.875  98.115   0.657   1 80.0 
SNL-1  4377.335  98.358   0.663   1 80.0 
SNL-1  4378.795  97.897   0.663   1 79.9 
SNL-1  4380.256  96.836   0.652   1 79.9 
SNL-1  4381.717  95.420   0.659   1 79.9 
SNL-1  4383.179  93.906   0.649   1 79.9 
SNL-1  4384.641  92.499   0.638   1 79.8 
SNL-1  4386.104  91.379   0.627   1 79.8 
SNL-1  4387.567  90.743   0.631   1 79.8 
SNL-1  4389.031  90.740   0.631   1 79.8 
SNL-1  4390.495  91.355   0.626   1 79.7 
SNL-1  4391.960  92.368   0.636   1 79.7 
SNL-1  4393.425  92.374   0.799   1 79.7 
SNL-1  4394.891  94.202   0.803   1 79.7 
SNL-1  4396.357  96.167   0.800   1 79.6 
SNL-1  4397.824  94.813   0.801   1 79.6 
SNL-1  4399.291  95.344   0.811   1 79.6 
SNL-1  4400.759  93.818   0.801   1 79.5 
SNL-1  4402.227  91.706   0.787   1 79.5 
SNL-1  4403.696  90.732   0.795   1 79.5 
SNL-1  4405.165  88.123   0.782   1 79.5 
SNL-1  4406.635  86.023   0.765   1 79.4 
SNL-1  4408.105  87.050   0.781   1 79.4 
SNL-1  4409.575  86.281   0.784   1 79.4 
SNL-1  4411.047  87.004   0.790   1 79.4 
SNL-1  4412.518  87.843   0.801   1 79.3 
SNL-1  4413.990  88.987   0.808   1 79.3 
SNL-1  4415.463  91.193   0.795   1 79.3 
SNL-1  4416.936  91.852   0.783   1 79.3 
SNL-1  4418.409  92.328   0.791   1 79.2 
SNL-1  4419.884  89.982   0.795   1 79.2 
SNL-1  4421.358  88.566   0.803   1 79.2 
SNL-1  4422.833  87.808   0.797   1 79.2 
SNL-1  4424.309  87.447   0.783   1 79.1 
SNL-1  4425.785  86.338   0.783   1 79.1 
SNL-1  4427.261  83.057   0.780   1 79.1 
SNL-1  4428.738  79.631   0.774   1 79.0 
SNL-1  4430.216  78.115   0.772   1 79.0 
SNL-1  4431.694  77.189   0.764   1 79.0 
SNL-1  4433.172  77.636   0.766   1 79.0 
SNL-1  4434.651  75.917   0.760   1 78.9 
SNL-1  4436.131  71.808   0.739   1 78.9 
SNL-1  4437.611  69.629   0.737   1 78.9 
SNL-1  4439.091  67.013   0.751   1 78.9 
SNL-1  4440.572  65.763   0.754   1 78.8 
SNL-1  4442.054  67.372   0.748   1 78.8 
SNL-1  4443.536  69.760   0.737   1 78.8 
SNL-1  4445.018  73.527   0.742   1 78.8 
SNL-1  4446.501  78.327   0.764   1 78.7 
SNL-1  4447.984  84.556   0.775   1 78.7 
SNL-1  4449.468  90.062   0.777   1 78.7 
SNL-1  4450.953  95.648   0.787   1 78.7 
SNL-1  4452.438 100.590   0.791   1 78.6 
SNL-1  4453.923 103.283   0.793   1 78.6 
SNL-1  4455.409 104.016   0.778   1 78.6 
SNL-1  4456.896 102.439   0.766   1 78.5 
SNL-1  4458.382 102.815   0.772   1 78.5 
SNL-1  4459.870 100.885   0.769   1 78.5 
SNL-1  4461.358 100.902   0.770   1 78.5 
SNL-1  4462.846 101.448   0.768   1 78.4 
SNL-1  4464.335 103.564   0.778   1 78.4 
SNL-1  4465.824 103.920   0.784   1 78.4 
SNL-1  4467.314 106.158   0.785   1 78.4 
SNL-1  4468.805 107.831   0.786   1 78.3 
SNL-1  4470.296 108.628   0.781   1 78.3 
SNL-1  4471.787 108.738   0.781   1 78.3 
SNL-1  4473.279 108.293   0.788   1 78.3 
SNL-1  4474.771 106.579   0.790   1 78.2 
SNL-1  4476.264 105.160   0.788   1 78.2 
SNL-1  4477.757 105.389   0.787   1 78.2 
SNL-1  4479.251 104.921   0.788   1 78.2 
SNL-1  4480.746 107.551   0.780   1 78.1 
SNL-1  4482.241 108.743   0.767   1 78.1 
SNL-1  4483.736 108.302   0.770   1 78.1 
SNL-1  4485.232 107.544   0.782   1 78.1 
SNL-1  4486.728 106.699   0.786   1 78.0 
SNL-1  4488.225 107.802   0.785   1 78.0 
SNL-1  4489.722 108.634   0.775   1 78.0 
SNL-1  4491.220 107.284   0.767   1 77.9 
SNL-1  4492.719 108.267   0.775   1 77.9 
SNL-1  4494.217 109.082   0.778   1 77.9 
SNL-1  4495.717 110.976   0.772   1 77.9 
SNL-1  4497.217 115.566   0.780   1 77.8 
SNL-1  4498.717 115.555   0.784   1 77.8 
SNL-1  4500.218 115.693   0.787   1 77.8 
SNL-1  4501.719 114.477   0.780   1 77.8 
SNL-1  4503.221 114.675   0.779   1 77.7 
SNL-1  4504.723 113.484   0.785   1 77.7 
SNL-1  4506.226 111.656   0.783   1 77.7 
SNL-1  4507.730 110.736   0.781   1 77.7 
SNL-1  4509.234 108.490   0.774   1 77.6 
SNL-1  4510.738 107.010   0.770   1 77.6 
SNL-1  4512.243 107.739   0.773   1 77.6 
SNL-1  4513.748 104.721   0.763   1 77.6 
SNL-1  4515.254 100.987   0.751   1 77.5 
SNL-1  4516.760  98.636   0.749   1 77.5 
SNL-1  4518.267  96.995   0.746   1 77.5 
SNL-1  4519.775  95.689   0.743   1 77.5 
SNL-1  4521.283  96.158   0.748   1 77.4 
SNL-1  4522.791  94.583   0.744   1 77.4 
SNL-1  4524.300  94.376   0.738   1 77.4 
SNL-1  4525.809  94.416   0.735   1 77.4 
SNL-1  4527.319  95.940   0.728   1 77.3 
SNL-1  4528.830 100.773   0.731   1 77.3 
SNL-1  4530.340 105.657   0.735   1 77.3 
SNL-1  4531.852 108.842   0.744   1 77.2 
SNL-1  4533.364 108.210   0.748   1 77.2 
SNL-1  4534.876 108.302   0.744   1 77.2 
SNL-1  4536.389 107.323   0.736   1 77.2 
SNL-1  4537.903 106.830   0.747   1 77.1 
SNL-1  4539.416 105.841   0.755   1 77.1 
SNL-1  4540.931 104.942   0.746   1 77.1 
SNL-1  4542.446 105.114   0.742   1 77.1 
SNL-1  4543.961 105.630   0.748   1 77.0 
SNL-1  4545.477 105.922   0.745   1 77.0 
SNL-1  4546.994 107.379   0.742   1 77.0 
SNL-1  4548.511 107.476   0.741   1 77.0 
SNL-1  4550.028 109.269   0.734   1 76.9 
SNL-1  4551.546 112.933   0.738   1 76.9 
SNL-1  4553.065 116.270   0.751   1 76.9 
SNL-1  4554.584 118.408   0.752   1 76.9 
SNL-1  4556.103 117.519   0.745   1 76.8 
SNL-1  4557.623 117.785   0.746   1 76.8 
SNL-1  4559.144 116.455   0.751   1 76.8 
SNL-1  4560.665 118.157   0.756   1 76.8 
SNL-1  4562.186 117.733   0.755   1 76.7 
SNL-1  4563.708 118.110   0.753   1 76.7 
SNL-1  4565.231 118.561   0.744   1 76.7 
SNL-1  4566.754 116.761   0.738   1 76.7 
SNL-1  4568.277 116.673   0.744   1 76.6 
SNL-1  4569.801 116.511   0.747   1 76.6 
SNL-1  4571.326 117.128   0.744   1 76.6 
SNL-1  4572.851 118.769   0.740   1 76.6 
SNL-1  4574.377 118.940   0.744   1 76.5 
SNL-1  4575.903 118.498   0.746   1 76.5 
SNL-1  4577.429 117.461   0.745   1 76.5 
SNL-1  4578.957 118.646   0.744   1 76.5 
SNL-1  4580.484 121.544   0.743   1 76.4 
SNL-1  4582.012 123.570   0.739   1 76.4 
SNL-1  4583.541 125.783   0.742   1 76.4 
SNL-1  4585.070 125.325   0.742   1 76.4 
SNL-1  4586.600 124.516   0.737   1 76.3 
SNL-1  4588.130 125.084   0.739   1 76.3 
SNL-1  4589.661 124.541   0.745   1 76.3 
SNL-1  4591.192 122.708   0.741   1 76.2 
SNL-1  4592.724 121.026   0.731   1 76.2 
SNL-1  4594.256 117.477   0.725   1 76.2 
SNL-1  4595.789 114.213   0.721   1 76.2 
SNL-1  4597.322 113.083   0.716   1 76.1 
SNL-1  4598.856 111.808   0.715   1 76.1 
SNL-1  4600.390 112.719   0.717   1 76.1 
SNL-1  4601.925 112.086   0.711   1 76.1 
SNL-1  4603.460 114.505   0.717   1 76.0 
SNL-1  4604.996 116.545   0.720   1 76.0 
SNL-1  4606.532 118.953   0.721   1 76.0 
SNL-1  4608.069 121.687   0.726   1 76.0 
SNL-1  4609.606 124.739   0.735   1 75.9 
SNL-1  4611.144 126.903   0.738   1 75.9 
SNL-1  4612.682 128.211   0.734   1 75.9 
SNL-1  4614.221 129.512   0.732   1 75.9 
SNL-1  4615.761 129.476   0.733   1 75.8 
SNL-1  4617.301 129.253   0.734   1 75.8 
SNL-1  4618.841 130.364   0.733   1 75.8 
SNL-1  4620.382 130.341   0.731   1 75.8 
SNL-1  4621.923 131.351   0.735   1 75.7 
SNL-1  4623.465 130.963   0.735   1 75.7 
SNL-1  4625.008 130.727   0.733   1 75.7 
SNL-1  4626.551 130.088   0.730   1 75.7 
SNL-1  4628.094 130.004   0.729   1 75.6 
SNL-1  4629.638 129.517   0.728   1 75.6 
SNL-1  4631.183 129.031   0.726   1 75.6 
SNL-1  4632.728 127.558   0.725   1 75.6 
SNL-1  4634.274 127.547   0.722   1 75.5 
SNL-1  4635.820 127.519   0.721   1 75.5 
SNL-1  4637.366 127.503   0.719   1 75.5 
SNL-1  4638.913 129.607   0.717   1 75.5 
SNL-1  4640.461 131.855   0.719   1 75.4 
SNL-1  4642.009 133.073   0.723   1 75.4 
SNL-1  4643.558 135.770   0.728   1 75.4 
SNL-1  4645.107 139.756   0.730   1 75.4 
SNL-1  4646.657 140.331   0.726   1 75.3 
SNL-1  4648.207 141.636   0.720   1 75.3 
SNL-1  4649.758 140.686   0.720   1 75.3 
SNL-1  4651.309 140.567   0.726   1 75.3 
SNL-1  4652.861 140.074   0.728   1 75.2 
SNL-1  4654.413 138.498   0.724   1 75.2 
SNL-1  4655.966 137.488   0.718   1 75.2 
SNL-1  4657.519 138.109   0.718   1 75.2 
SNL-1  4659.073 136.158   0.721   1 75.1 
SNL-1  4660.627 135.642   0.726   1 75.1 
SNL-1  4662.182 133.423   0.720   1 75.1 
SNL-1  4663.738 132.485   0.713   1 75.1 
SNL-1  4665.293 129.786   0.705   1 75.0 
SNL-1  4666.850 127.651   0.698   1 75.0 
SNL-1  4668.407 126.213   0.685   1 75.0 
SNL-1  4669.964 123.355   0.684   1 75.0 
SNL-1  4671.522 120.040   0.691   1 74.9 
SNL-1  4673.081 120.158   0.693   1 74.9 
SNL-1  4674.640 119.352   0.688   1 74.9 
SNL-1  4676.199 121.314   0.694   1 74.9 
SNL-1  4677.759 122.872   0.697   1 74.8 
SNL-1  4679.320 124.396   0.693   1 74.8 
SNL-1  4680.881 127.834   0.693   1 74.8 
SNL-1  4682.443 129.233   0.695   1 74.8 
SNL-1  4684.005 130.806   0.699   1 74.7 
SNL-1  4685.568 131.977   0.702   1 74.7 
SNL-1  4687.131 132.409   0.702   1 74.7 
SNL-1  4688.695 132.094   0.700   1 74.7 
SNL-1  4690.259 130.402   0.696   1 74.6 
SNL-1  4691.824 130.825   0.695   1 74.6 
SNL-1  4693.389 130.552   0.694   1 74.6 
SNL-1  4694.955 131.804   0.697   1 74.6 
SNL-1  4696.521 134.871   0.702   1 74.5 
SNL-1  4698.088 136.856   0.703   1 74.5 
SNL-1  4699.655 137.451   0.697   1 74.5 
SNL-1  4701.223 138.955   0.697   1 74.5 
SNL-1  4702.792 140.474   0.698   1 74.4 
SNL-1  4704.360 142.004   0.694   1 74.4 
SNL-1  4705.930 144.048   0.703   1 74.4 
SNL-1  4707.500 144.546   0.705   1 74.4 
SNL-1  4709.070 142.403   0.697   1 74.3 
SNL-1  4710.641 141.946   0.698   1 74.3 
SNL-1  4712.213 141.367   0.701   1 74.3 
SNL-1  4713.785 140.732   0.700   1 74.3 
SNL-1  4715.358 139.451   0.693   1 74.2 
SNL-1  4716.931 140.132   0.696   1 74.2 
SNL-1  4718.505 139.205   0.699   1 74.2 
SNL-1  4720.079 138.036   0.699   1 74.2 
SNL-1  4721.653 137.298   0.698   1 74.1 
SNL-1  4723.229 138.480   0.697   1 74.1 
SNL-1  4724.804 136.523   0.696   1 74.1 
SNL-1  4726.381 137.233   0.698   1 74.1 
SNL-1  4727.958 137.924   0.692   1 74.0 
SNL-1  4729.535 137.952   0.686   1 74.0 
SNL-1  4731.113 137.733   0.684   1 74.0 
SNL-1  4732.691 136.646   0.684   1 74.0 
SNL-1  4734.270 136.482   0.685   1 73.9 
SNL-1  4735.849 136.658   0.686   1 73.9 
SNL-1  4737.429 137.723   0.684   1 73.9 
SNL-1  4739.010 138.460   0.687   1 73.9 
SNL-1  4740.591 135.336   0.686   1 73.8 
SNL-1  4742.173 135.616   0.683   1 73.8 
SNL-1  4743.755 137.285   0.687   1 73.8 
SNL-1  4745.337 137.314   0.687   1 73.8 
SNL-1  4746.920 138.108   0.687   1 73.7 
SNL-1  4748.504 140.356   0.691   1 73.7 
SNL-1  4750.088 141.221   0.691   1 73.7 
SNL-1  4751.673 142.268   0.692   1 73.7 
SNL-1  4753.258 144.085   0.691   1 73.6 
SNL-1  4754.844 145.015   0.689   1 73.6 
SNL-1  4756.430 145.389   0.688   1 73.6 
SNL-1  4758.017 148.607   0.693   1 73.6 
SNL-1  4759.605 149.765   0.697   1 73.6 
SNL-1  4761.192 150.112   0.699   1 73.5 
SNL-1  4762.781 149.692   0.694   1 73.5 
SNL-1  4764.370 150.109   0.691   1 73.5 
SNL-1  4765.959 150.867   0.691   1 73.5 
SNL-1  4767.549 151.686   0.691   1 73.4 
SNL-1  4769.140 148.809   0.689   1 73.4 
SNL-1  4770.731 148.562   0.694   1 73.4 
SNL-1  4772.323 147.225   0.689   1 73.4 
SNL-1  4773.915 146.995   0.688   1 73.3 
SNL-1  4775.507 146.322   0.690   1 73.3 
SNL-1  4777.101 144.979   0.689   1 73.3 
SNL-1  4778.694 144.299   0.688   1 73.3 
SNL-1  4780.289 141.969   0.683   1 73.2 
SNL-1  4781.883 141.727   0.682   1 73.2 
SNL-1  4783.479 140.451   0.678   1 73.2 
SNL-1  4785.075 138.472   0.672   1 73.2 
SNL-1  4786.671 136.422   0.669   1 73.1 
SNL-1  4788.268 134.581   0.663   1 73.1 
SNL-1  4789.865 133.759   0.662   1 73.1 
SNL-1  4791.463 133.501   0.661   1 73.1 
SNL-1  4793.062 134.290   0.664   1 73.0 
SNL-1  4794.661 134.075   0.666   1 73.0 
SNL-1  4796.261 133.359   0.666   1 73.0 
SNL-1  4797.861 134.381   0.666   1 73.0 
SNL-1  4799.461 136.232   0.663   1 72.9 
SNL-1  4801.062 139.244   0.663   1 72.9 
SNL-1  4802.664 140.849   0.668   1 72.9 
SNL-1  4804.266 140.680   0.669   1 72.9 
SNL-1  4805.869 138.898   0.663   1 72.8 
SNL-1  4807.473 136.259   0.658   1 72.8 
SNL-1  4809.076 134.304   0.654   1 72.8 
SNL-1  4810.681 133.433   0.653   1 72.8 
SNL-1  4812.286 132.949   0.654   1 72.7 
SNL-1  4813.891 132.077   0.652   1 72.7 
SNL-1  4815.497 130.855   0.651   1 72.7 
SNL-1  4817.104 131.346   0.654   1 72.7 
SNL-1  4818.711 129.640   0.651   1 72.6 
SNL-1  4820.319 131.140   0.652   1 72.6 
SNL-1  4821.927 131.438   0.653   1 72.6 
SNL-1  4823.535 133.856   0.651   1 72.6 
SNL-1  4825.145 134.862   0.648   1 72.6 
SNL-1  4826.754 134.622   0.651   1 72.5 
SNL-1  4828.365 134.598   0.651   1 72.5 
SNL-1  4829.976 134.735   0.650   1 72.5 
SNL-1  4831.587 133.136   0.645   1 72.5 
SNL-1  4833.199 134.074   0.646   1 72.4 
SNL-1  4834.811 133.734   0.647   1 72.4 
SNL-1  4836.424 134.536   0.647   1 72.4 
SNL-1  4838.038 135.568   0.647   1 72.4 
SNL-1  4839.652 134.973   0.644   1 72.3 
SNL-1  4841.266 133.179   0.638   1 72.3 
SNL-1  4842.882 133.348   0.638   1 72.3 
SNL-1  4844.497 133.548   0.638   1 72.3 
SNL-1  4846.113 131.788   0.638   1 72.2 
SNL-1  4847.730 130.622   0.638   1 72.2 
SNL-1  4849.348 129.949   0.631   1 72.2 
SNL-1  4850.965 130.471   0.630   1 72.2 
SNL-1  4852.584 130.495   0.632   1 72.1 
SNL-1  4854.203 131.362   0.632   1 72.1 
SNL-1  4855.822 130.926   0.624   1 72.1 
SNL-1  4857.442 133.385   0.622   1 72.1 
SNL-1  4859.063 135.577   0.625   1 72.0 
SNL-1  4860.684 136.672   0.615   1 72.0 
SNL-1  4862.305 139.625   0.609   1 72.0 
SNL-1  4863.928 142.328   0.617   1 72.0 
SNL-1  4865.550 142.795   0.627   1 71.9 
SNL-1  4867.173 144.302   0.633   1 71.9 
SNL-1  4868.797 144.644   0.636   1 71.9 
SNL-1  4870.422 144.408   0.637   1 71.9 
SNL-1  4872.046 143.155   0.627   1 71.9 
SNL-1  4873.672 141.595   0.623   1 71.8 
SNL-1  4875.298 141.735   0.630   1 71.8 
SNL-1  4876.924 139.179   0.629   1 71.8 
SNL-1  4878.551 138.515   0.628   1 71.8 
SNL-1  4880.179 138.808   0.631   1 71.7 
SNL-1  4881.807 138.348   0.633   1 71.7 
SNL-1  4883.436 139.919   0.632   1 71.7 
SNL-1  4885.065 140.737   0.632   1 71.7 
SNL-1  4886.695 142.430   0.629   1 71.6 
SNL-1  4888.325 144.148   0.630   1 71.6 
SNL-1  4889.956 145.115   0.632   1 71.6 
SNL-1  4891.587 146.177   0.626   1 71.6 
SNL-1  4893.219 147.479   0.628   1 71.5 
SNL-1  4894.852 148.963   0.640   1 71.5 
SNL-1  4896.485 149.565   0.644   1 71.5 
SNL-1  4898.118 148.055   0.641   1 71.5 
SNL-1  4899.752 146.923   0.638   1 71.4 
SNL-1  4901.387 146.819   0.635   1 71.4 
SNL-1  4903.022 147.354   0.636   1 71.4 
SNL-1  4904.658 145.898   0.630   1 71.4 
SNL-1  4906.294 144.806   0.632   1 71.4 
SNL-1  4907.931 141.697   0.629   1 71.3 
SNL-1  4909.568 140.545   0.623   1 71.3 
SNL-1  4911.206 139.168   0.616   1 71.3 
SNL-1  4912.845 139.139   0.616   1 71.3 
SNL-1  4914.484 139.838   0.621   1 71.2 
SNL-1  4916.123 139.533   0.624   1 71.2 
SNL-1  4917.764 140.168   0.622   1 71.2 
SNL-1  4919.404 141.143   0.613   1 71.2 
SNL-1  4921.045 142.663   0.607   1 71.1 
SNL-1  4922.687 143.738   0.613   1 71.1 
SNL-1  4924.329 147.088   0.623   1 71.1 
SNL-1  4925.972 145.001   0.620   1 71.1 
SNL-1  4927.616 144.646   0.623   1 71.0 
SNL-1  4929.260 144.303   0.623   1 71.0 
SNL-1  4930.904 144.451   0.624   1 71.0 
SNL-1  4932.549 142.101   0.621   1 71.0 
SNL-1  4934.195 142.203   0.616   1 70.9 
SNL-1  4935.841 142.835   0.615   1 70.9 
SNL-1  4937.488 143.164   0.618   1 70.9 
SNL-1  4939.135 144.817   0.615   1 70.9 
SNL-1  4940.783 146.827   0.615   1 70.9 
SNL-1  4942.431 146.453   0.621   1 70.8 
SNL-1  4944.080 148.132   0.626   1 70.8 
SNL-1  4945.729 148.428   0.624   1 70.8 
SNL-1  4947.379 150.315   0.623   1 70.8 
SNL-1  4949.030 151.020   0.627   1 70.7 
SNL-1  4950.681 151.029   0.628   1 70.7 
SNL-1  4952.333 150.587   0.626   1 70.7 
SNL-1  4953.985 149.239   0.623   1 70.7 
SNL-1  4955.638 148.944   0.622   1 70.6 
SNL-1  4957.291 148.943   0.616   1 70.6 
SNL-1  4958.945 149.073   0.608   1 70.6 
SNL-1  4960.599 149.811   0.619   1 70.6 
SNL-1  4962.254 149.825   0.623   1 70.5 
SNL-1  4963.910 150.730   0.624   1 70.5 
SNL-1  4965.566 151.362   0.624   1 70.5 
SNL-1  4967.222 150.903   0.620   1 70.5 
SNL-1  4968.879 149.955   0.618   1 70.5 
SNL-1  4970.537 149.085   0.615   1 70.4 
SNL-1  4972.195 149.290   0.616   1 70.4 
SNL-1  4973.854 149.655   0.619   1 70.4 
SNL-1  4975.514 149.141   0.618   1 70.4 
SNL-1  4977.174 148.845   0.618   1 70.3 
SNL-1  4978.834 146.958   0.613   1 70.3 
SNL-1  4980.495 146.006   0.609   1 70.3 
SNL-1  4982.157 146.796   0.608   1 70.3 
SNL-1  4983.819 145.563   0.598   1 70.2 
SNL-1  4985.481 145.065   0.596   1 70.2 
SNL-1  4987.145 145.461   0.602   1 70.2 
SNL-1  4988.809 145.040   0.608   1 70.2 
SNL-1  4990.473 145.011   0.607   1 70.1 
SNL-1  4992.138 145.714   0.606   1 70.1 
SNL-1  4993.803 145.361   0.606   1 70.1 
SNL-1  4995.469 145.963   0.606   1 70.1 
SNL-1  4997.136 146.256   0.608   1 70.1 
SNL-1  4998.803 144.718   0.604   1 70.0 
SNL-1  5000.471 143.892   0.600   1 70.0 
SNL-1  5002.139 142.432   0.595   1 70.0 
SNL-1  5003.808 142.136   0.595   1 70.0 
SNL-1  5005.477 140.903   0.594   1 69.9 
SNL-1  5007.147 139.259   0.586   1 69.9 
SNL-1  5008.818 138.999   0.588   1 69.9 
SNL-1  5010.489 135.537   0.589   1 69.9 
SNL-1  5012.160 132.587   0.583   1 69.8 
SNL-1  5013.832 131.922   0.576   1 69.8 
SNL-1  5015.505 132.042   0.575   1 69.8 
SNL-1  5017.178 133.096   0.580   1 69.8 
SNL-1  5018.852 133.819   0.578   1 69.8 
SNL-1  5020.527 133.939   0.579   1 69.7 
SNL-1  5022.202 134.882   0.582   1 69.7 
SNL-1  5023.877 136.027   0.582   1 69.7 
SNL-1  5025.553 137.294   0.585   1 69.7 
SNL-1  5027.230 137.632   0.585   1 69.6 
SNL-1  5028.907 138.107   0.582   1 69.6 
SNL-1  5030.585 138.785   0.585   1 69.6 
SNL-1  5032.263 140.653   0.590   1 69.6 
SNL-1  5033.942 140.309   0.591   1 69.5 
SNL-1  5035.621 140.807   0.590   1 69.5 
SNL-1  5037.301 140.339   0.583   1 69.5 
SNL-1  5038.982 139.694   0.584   1 69.5 
SNL-1  5040.663 140.769   0.581   1 69.5 
SNL-1  5042.345 140.879   0.575   1 69.4 
SNL-1  5044.027 141.871   0.583   1 69.4 
SNL-1  5045.710 143.820   0.591   1 69.4 
SNL-1  5047.393 145.990   0.595   1 69.4 
SNL-1  5049.077 147.548   0.592   1 69.3 
SNL-1  5050.761 148.238   0.588   1 69.3 
SNL-1  5052.446 150.558   0.592   1 69.3 
SNL-1  5054.132 152.161   0.595   1 69.3 
SNL-1  5055.818 152.182   0.599   1 69.2 
SNL-1  5057.505 150.856   0.597   1 69.2 
SNL-1  5059.192 149.919   0.595   1 69.2 
SNL-1  5060.880 148.818   0.594   1 69.2 
SNL-1  5062.568 149.569   0.596   1 69.1 
SNL-1  5064.257 148.869   0.594   1 69.1 
SNL-1  5065.947 147.185   0.586   1 69.1 
SNL-1  5067.637 144.105   0.582   1 69.1 
SNL-1  5069.328 141.515   0.579   1 69.1 
SNL-1  5071.019 140.992   0.580   1 69.0 
SNL-1  5072.711 142.259   0.581   1 69.0 
SNL-1  5074.403 142.002   0.579   1 69.0 
SNL-1  5076.096 143.005   0.580   1 69.0 
SNL-1  5077.789 144.040   0.583   1 68.9 
SNL-1  5079.483 143.624   0.579   1 68.9 
SNL-1  5081.178 145.912   0.574   1 68.9 
SNL-1  5082.873 147.772   0.580   1 68.9 
SNL-1  5084.569 148.274   0.582   1 68.9 
SNL-1  5086.265 149.424   0.586   1 68.8 
SNL-1  5087.962 148.262   0.586   1 68.8 
SNL-1  5089.660 149.349   0.585   1 68.8 
SNL-1  5091.358 148.652   0.585   1 68.8 
SNL-1  5093.056 149.688   0.587   1 68.7 
SNL-1  5094.755 150.287   0.589   0 68.7 
SNL-1  5096.455 150.305   0.587   0 68.7 
SNL-1  5098.155 151.374   0.584   0 68.7 
SNL-1  5099.856 153.914   0.581   0 68.6 
SNL-1  5101.558 156.715   0.588   0 68.6 
SNL-1  5103.260 156.613   0.592   0 68.6 
SNL-1  5104.962 155.730   0.589   0 68.6 
SNL-1  5106.665 153.851   0.586   0 68.6 
SNL-1  5108.369 152.691   0.582   0 68.5 
SNL-1  5110.073 151.162   0.580   0 68.5 
SNL-1  5111.778 151.123   0.581   0 68.5 
SNL-1  5113.483 148.782   0.581   0 68.5 
SNL-1  5115.189 147.117   0.579   0 68.4 
SNL-1  5116.896 145.756   0.576   0 68.4 
SNL-1  5118.603 146.167   0.578   0 68.4 
SNL-1  5120.311 146.305   0.579   0 68.4 
SNL-1  5122.019 148.255   0.579   0 68.3 
SNL-1  5123.728   0.000   0.000   0 68.3 
SNL-1  5125.437   0.000   0.000   0 68.3 
SNL-1  5127.147   0.000   0.000   0 68.3 
SNL-1  5128.858   0.000   0.000   0 68.3 
SNL-1  5130.569   0.000   0.000   0 68.2 
SNL-1  5132.280   0.000   0.000   0 68.2 
SNL-1  5133.993   0.000   0.000   0 68.2 
SNL-1  5135.705   0.000   0.000   0 68.2 
SNL-1  5137.419   0.000   0.000   0 68.1 
SNL-1  5139.133   0.000   0.000   0 68.1 
SNL-1  5140.847   0.000   0.000   0 68.1 
SNL-1  5142.562   0.000   0.000   0 68.1 
SNL-1  5144.278   0.000   0.000   0 68.1 
SNL-1  5145.994   0.000   0.000   0 68.0 
SNL-1  5147.711   0.000   0.000   0 68.0 
SNL-1  5149.428   0.000   0.000   0 68.0 
SNL-1  5151.146   0.000   0.000   0 68.0 
SNL-1  5152.865   0.000   0.000   0 67.9 
SNL-1  5154.584   0.000   0.000   0 67.9 
SNL-1  5156.304   0.000   0.000   0 67.9 
SNL-1  5158.024   0.000   0.000   0 67.9 
SNL-1  5159.745   0.000   0.000   0 67.8 
SNL-1  5161.466   0.000   0.000   0 67.8 
SNL-1  5163.188   0.000   0.000   0 67.8 
SNL-1  5164.911   0.000   0.000   0 67.8 
SNL-1  5166.634   0.000   0.000   0 67.8 
SNL-1  5168.357   0.000   0.000   0 67.7 
SNL-1  5170.082   0.000   0.000   0 67.7 
SNL-1  5171.806 133.458   0.557   0 67.7 
SNL-1  5173.532 131.766   0.543   0 67.7 
SNL-1  5175.258 131.414   0.551   0 67.6 
SNL-1  5176.984 131.828   0.563   0 67.6 
SNL-1  5178.712 132.410   0.565   0 67.6 
SNL-1  5180.439 134.128   0.567   0 67.6 
SNL-1  5182.168 135.913   0.564   0 67.6 
SNL-1  5183.896 137.938   0.550   0 67.5 
SNL-1  5185.626 138.660   0.547   0 67.5 
SNL-1  5187.356 138.883   0.563   0 67.5 
SNL-1  5189.087 139.337   0.568   0 67.5 
SNL-1  5190.818 138.613   0.567   0 67.4 
SNL-1  5192.549 136.273   0.559   0 67.4 
SNL-1  5194.282 136.567   0.558   0 67.4 
SNL-1  5196.015 136.535   0.560   0 67.4 
SNL-1  5197.748 136.882   0.563   0 67.4 
SNL-1  5199.482 137.086   0.570   0 67.3 
SNL-1  5201.217 136.150   0.568   1 67.3 
SNL-1  5202.952 135.615   0.563   1 67.3 
SNL-1  5204.688 136.423   0.561   1 67.3 
SNL-1  5206.424 139.723   0.558   1 67.2 
SNL-1  5208.161 140.933   0.559   1 67.2 
SNL-1  5209.899 142.213   0.561   1 67.2 
SNL-1  5211.637 143.861   0.567   1 67.2 
SNL-1  5213.376 143.272   0.568   1 67.1 
SNL-1  5215.115 144.097   0.568   1 67.1 
SNL-1  5216.855 143.613   0.561   1 67.1 
SNL-1  5218.595 143.246   0.562   1 67.1 
SNL-1  5220.336 144.260   0.567   1 67.1 
SNL-1  5222.078 143.651   0.568   1 67.0 
SNL-1  5223.820 142.909   0.567   1 67.0 
SNL-1  5225.563 141.564   0.563   1 67.0 
SNL-1  5227.306 140.021   0.552   1 67.0 
SNL-1  5229.050 138.375   0.549   1 66.9 
SNL-1  5230.795 137.693   0.555   1 66.9 
SNL-1  5232.540 135.600   0.554   1 66.9 
SNL-1  5234.285 135.453   0.550   1 66.9 
SNL-1  5236.032 134.486   0.549   1 66.9 
SNL-1  5237.779 133.994   0.553   1 66.8 
SNL-1  5239.526 133.625   0.557   1 66.8 
SNL-1  5241.274 134.114   0.557   1 66.8 
SNL-1  5243.023 135.137   0.554   1 66.8 
SNL-1  5244.772 135.113   0.553   1 66.7 
SNL-1  5246.522 137.000   0.556   1 66.7 
SNL-1  5248.272 138.066   0.555   1 66.7 
SNL-1  5250.023 139.478   0.556   1 66.7 
SNL-1  5251.774 138.592   0.554   1 66.7 
SNL-1  5253.526 138.403   0.554   1 66.6 
SNL-1  5255.279 137.138   0.553   1 66.6 
SNL-1  5257.032 138.066   0.558   1 66.6 
SNL-1  5258.786 136.310   0.557   1 66.6 
SNL-1  5260.541 135.236   0.553   1 66.5 
SNL-1  5262.296 134.423   0.548   1 66.5 
SNL-1  5264.051 134.320   0.541   1 66.5 
SNL-1  5265.807 133.525   0.537   1 66.5 
SNL-1  5267.564 134.824   0.538   1 66.5 
SNL-1  5269.322 134.791   0.540   1 66.4 
SNL-1  5271.080 135.700   0.537   1 66.4 
SNL-1  5272.838 136.000   0.543   1 66.4 
SNL-1  5274.597 137.419   0.548   1 66.4 
SNL-1  5276.357 137.150   0.547   1 66.3 
SNL-1  5278.117 136.957   0.550   1 66.3 
SNL-1  5279.878 135.883   0.550   1 66.3 
SNL-1  5281.640 135.233   0.546   1 66.3 
SNL-1  5283.402 133.577   0.541   1 66.3 
SNL-1  5285.164 133.657   0.541   1 66.2 
SNL-1  5286.928 132.569   0.545   1 66.2 
SNL-1  5288.691 130.840   0.545   1 66.2 
SNL-1  5290.456 131.133   0.545   1 66.2 
SNL-1  5292.221 131.400   0.546   1 66.1 
SNL-1  5293.986 132.273   0.545   1 66.1 
SNL-1  5295.753 131.828   0.543   1 66.1 
SNL-1  5297.519 133.202   0.542   1 66.1 
SNL-1  5299.287 134.212   0.540   1 66.1 
SNL-1  5301.055 133.866   0.543   1 66.0 
SNL-1  5302.823 132.446   0.541   1 66.0 
SNL-1  5304.592 130.978   0.540   1 66.0 
SNL-1  5306.362 130.184   0.542   1 66.0 
SNL-1  5308.132 130.206   0.541   1 66.0 
SNL-1  5309.903 129.765   0.540   1 65.9 
SNL-1  5311.675 129.905   0.541   1 65.9 
SNL-1  5313.447 132.058   0.545   1 65.9 
SNL-1  5315.219 131.056   0.541   1 65.9 
SNL-1  5316.993 131.620   0.539   1 65.8 
SNL-1  5318.767 130.353   0.538   1 65.8 
SNL-1  5320.541 129.697   0.538   1 65.8 
SNL-1  5322.316 125.515   0.532   1 65.8 
SNL-1  5324.092 121.806   0.525   1 65.8 
SNL-1  5325.868 118.281   0.519   1 65.7 
SNL-1  5327.645 114.121   0.514   1 65.7 
SNL-1  5329.422 109.848   0.502   1 65.7 
SNL-1  5331.200 106.735   0.504   1 65.7 
SNL-1  5332.979 106.574   0.510   1 65.6 
SNL-1  5334.758 105.229   0.507   1 65.6 
SNL-1  5336.538 105.289   0.508   1 65.6 
SNL-1  5338.318 105.330   0.506   1 65.6 
SNL-1  5340.099 106.507   0.504   1 65.6 
SNL-1  5341.881 108.222   0.502   1 65.5 
SNL-1  5343.663 112.683   0.512   1 65.5 
SNL-1  5345.445 115.472   0.518   1 65.5 
SNL-1  5347.229 117.339   0.519   1 65.5 
SNL-1  5349.013 118.719   0.519   1 65.4 
SNL-1  5350.797 120.784   0.520   1 65.4 
SNL-1  5352.582 123.715   0.526   1 65.4 
SNL-1  5354.368 129.881   0.533   1 65.4 
SNL-1  5356.154 134.013   0.540   1 65.4 
SNL-1  5357.941 136.721   0.544   1 65.3 
SNL-1  5359.729 136.497   0.542   1 65.3 
SNL-1  5361.517 135.323   0.539   1 65.3 
SNL-1  5363.306 133.577   0.534   1 65.3 
SNL-1  5365.095 132.735   0.531   1 65.3 
SNL-1  5366.885 132.841   0.531   1 65.2 
SNL-1  5368.675 133.341   0.533   1 65.2 
SNL-1  5370.467 133.877   0.532   1 65.2 
SNL-1  5372.258 133.719   0.528   1 65.2 
SNL-1  5374.051 133.537   0.530   1 65.1 
SNL-1  5375.843 135.161   0.536   1 65.1 
SNL-1  5377.637 138.640   0.541   1 65.1 
SNL-1  5379.431 142.174   0.543   1 65.1 
SNL-1  5381.226 143.076   0.543   1 65.1 
SNL-1  5383.021 145.348   0.544   1 65.0 
SNL-1  5384.817 144.732   0.542   1 65.0 
SNL-1  5386.613 144.463   0.545   1 65.0 
SNL-1  5388.410 144.576   0.545   1 65.0 
SNL-1  5390.208 144.947   0.544   1 64.9 
SNL-1  5392.006 145.089   0.543   1 64.9 
SNL-1  5393.805 144.507   0.541   1 64.9 
SNL-1  5395.605 145.171   0.541   1 64.9 
SNL-1  5397.405 148.253   0.544   1 64.9 
SNL-1  5399.205 151.117   0.545   1 64.8 
SNL-1  5401.007 153.577   0.550   1 64.8 
SNL-1  5402.809 154.131   0.551   1 64.8 
SNL-1  5404.611 153.915   0.549   1 64.8 
SNL-1  5406.414 153.739   0.544   1 64.8 
SNL-1  5408.218 153.338   0.546   1 64.7 
SNL-1  5410.022 153.584   0.549   1 64.7 
SNL-1  5411.827 151.226   0.544   1 64.7 
SNL-1  5413.633 150.690   0.546   1 64.7 
SNL-1  5415.439 151.490   0.547   1 64.6 
SNL-1  5417.245 151.890   0.547   1 64.6 
SNL-1  5419.053 150.944   0.548   1 64.6 
SNL-1  5420.861 148.971   0.544   1 64.6 
SNL-1  5422.669 147.574   0.541   1 64.6 
SNL-1  5424.478 145.475   0.538   1 64.5 
SNL-1  5426.288 142.097   0.533   1 64.5 
SNL-1  5428.098 139.722   0.534   1 64.5 
SNL-1  5429.909 137.862   0.530   1 64.5 
SNL-1  5431.721 136.292   0.526   1 64.5 
SNL-1  5433.533 135.604   0.528   1 64.4 
SNL-1  5435.346 136.652   0.527   1 64.4 
SNL-1  5437.159 138.199   0.529   1 64.4 
SNL-1  5438.973 142.365   0.535   1 64.4 
SNL-1  5440.787 145.133   0.540   1 64.3 
SNL-1  5442.602 147.863   0.542   1 64.3 
SNL-1  5444.418 152.084   0.546   1 64.3 
SNL-1  5446.235 155.195   0.547   1 64.3 
SNL-1  5448.052 157.772   0.546   1 64.3 
SNL-1  5449.869 160.372   0.553   1 64.2 
SNL-1  5451.687 161.645   0.557   1 64.2 
SNL-1  5453.506 161.796   0.556   1 64.2 
SNL-1  5455.326 161.512   0.553   1 64.2 
SNL-1  5457.146 160.395   0.549   1 64.1 
SNL-1  5458.966 161.324   0.554   1 64.1 
SNL-1  5460.787 160.793   0.556   1 64.1 
SNL-1  5462.609 161.251   0.556   1 64.1 
SNL-1  5464.432 161.054   0.552   1 64.1 
SNL-1  5466.255 160.774   0.552   1 64.0 
SNL-1  5468.078 161.252   0.553   1 64.0 
SNL-1  5469.903 163.255   0.556   1 64.0 
SNL-1  5471.727 164.852   0.557   1 64.0 
SNL-1  5473.553 166.620   0.558   1 64.0 
SNL-1  5475.379 168.055   0.558   1 63.9 
SNL-1  5477.206 169.675   0.557   1 63.9 
SNL-1  5479.033 169.321   0.556   1 63.9 
SNL-1  5480.861 168.387   0.558   1 63.9 
SNL-1  5482.689 166.529   0.555   1 63.9 
SNL-1  5484.519 165.739   0.556   1 63.8 
SNL-1  5486.348 162.332   0.554   1 63.8 
SNL-1  5488.179 158.859   0.548   1 63.8 
SNL-1  5490.010 155.031   0.543   1 63.8 
SNL-1  5491.841 154.919   0.545   1 63.7 
SNL-1  5493.673 153.994   0.544   1 63.7 
SNL-1  5495.506 154.700   0.544   1 63.7 
SNL-1  5497.340 154.173   0.544   1 63.7 
SNL-1  5499.174 154.071   0.542   1 63.7 
SNL-1  5501.008 153.717   0.543   1 63.6 
SNL-1  5502.844 155.564   0.542   1 63.6 
SNL-1  5504.679 158.673   0.547   1 63.6 
SNL-1  5506.516 159.566   0.548   1 63.6 
SNL-1  5508.353 160.361   0.548   1 63.6 
SNL-1  5510.191 159.286   0.548   1 63.5 
SNL-1  5512.029 159.943   0.548   1 63.5 
SNL-1  5513.868 160.634   0.547   1 63.5 
SNL-1  5515.707 161.659   0.549   1 63.5 
SNL-1  5517.548 164.966   0.553   1 63.4 
SNL-1  5519.388 166.905   0.556   1 63.4 
SNL-1  5521.230 167.289   0.556   1 63.4 
SNL-1  5523.072 169.354   0.558   1 63.4 
SNL-1  5524.914 170.095   0.558   1 63.4 
SNL-1  5526.757 169.496   0.556   1 63.3 
SNL-1  5528.601 169.550   0.553   1 63.3 
SNL-1  5530.446 167.906   0.551   1 63.3 
SNL-1  5532.291 165.461   0.552   1 63.3 
SNL-1  5534.137 162.273   0.549   1 63.3 
SNL-1  5535.983 161.383   0.547   1 63.2 
SNL-1  5537.830 161.133   0.547   1 63.2 
SNL-1  5539.677 160.810   0.547   1 63.2 
SNL-1  5541.525 161.591   0.549   1 63.2 
SNL-1  5543.374 162.194   0.551   1 63.2 
SNL-1  5545.224 162.105   0.551   1 63.1 
SNL-1  5547.074 164.599   0.553   1 63.1 
SNL-1  5548.924 165.829   0.553   1 63.1 
SNL-1  5550.775 166.341   0.554   1 63.1 
SNL-1  5552.627 164.110   0.551   1 63.0 
SNL-1  5554.480 163.420   0.549   1 63.0 
SNL-1  5556.333 162.289   0.546   1 63.0 
SNL-1  5558.186 161.121   0.545   1 63.0 
SNL-1  5560.041 159.155   0.544   1 63.0 
SNL-1  5561.896 157.472   0.542   1 62.9 
SNL-1  5563.751 156.722   0.543   1 62.9 
SNL-1  5565.607 154.679   0.542   1 62.9 
SNL-1  5567.464 153.038   0.537   1 62.9 
SNL-1  5569.322 152.349   0.536   1 62.9 
SNL-1  5571.180 151.153   0.534   1 62.8 
SNL-1  5573.038   0.000   0.000   0 62.8 
SNL-1  5574.898   0.000   0.000   0 62.8 
SNL-1  5576.758   0.000   0.000   0 62.8 
SNL-1  5578.618   0.000   0.000   0 62.8 
SNL-1  5580.479   0.000   0.000   0 62.7 
SNL-1  5582.341   0.000   0.000   0 62.7 
SNL-1  5584.203   0.000   0.000   0 62.7 
SNL-1  5586.066 161.454   0.544   1 62.7 
SNL-1  5587.930 163.188   0.542   1 62.6 
SNL-1  5589.794 164.462   0.545   1 62.6 
SNL-1  5591.659 164.223   0.547   1 62.6 
SNL-1  5593.525 163.322   0.544   1 62.6 
SNL-1  5595.391 161.630   0.541   1 62.6 
SNL-1  5597.257 160.452   0.541   1 62.5 
SNL-1  5599.125 159.385   0.541   1 62.5 
SNL-1  5600.993 159.741   0.539   1 62.5 
SNL-1  5602.861 160.257   0.538   1 62.5 
SNL-1  5604.731 161.665   0.542   1 62.5 
SNL-1  5606.600 161.886   0.549   1 62.4 
SNL-1  5608.471 162.252   0.546   1 62.4 
SNL-1  5610.342 162.102   0.544   1 62.4 
SNL-1  5612.214 161.990   0.542   1 62.4 
SNL-1  5614.086 162.442   0.543   1 62.4 
SNL-1  5615.959 163.759   0.540   1 62.3 
SNL-1  5617.833 162.163   0.538   1 62.3 
SNL-1  5619.707 159.225   0.539   1 62.3 
SNL-1  5621.582 158.160   0.537   1 62.3 
SNL-1  5623.457 157.576   0.538   1 62.3 
SNL-1  5625.333 158.272   0.540   1 62.2 
SNL-1  5627.210 158.782   0.538   1 62.2 
SNL-1  5629.087 158.582   0.538   1 62.2 
SNL-1  5630.965 156.918   0.535   1 62.2 
SNL-1  5632.844 157.881   0.537   1 62.1 
SNL-1  5634.723 158.455   0.537   1 62.1 
SNL-1  5636.603 159.647   0.537   1 62.1 
SNL-1  5638.483 158.372   0.535   1 62.1 
SNL-1  5640.365 158.090   0.536   1 62.1 
SNL-1  5642.246 157.102   0.534   1 62.0 
SNL-1  5644.129 156.011   0.532   1 62.0 
SNL-1  5646.012 155.825   0.536   1 62.0 
SNL-1  5647.895 154.988   0.535   1 62.0 
SNL-1  5649.780 155.375   0.533   1 62.0 
SNL-1  5651.664 155.298   0.532   1 61.9 
SNL-1  5653.550 156.137   0.533   1 61.9 
SNL-1  5655.436 157.040   0.533   1 61.9 
SNL-1  5657.323 157.876   0.533   1 61.9 
SNL-1  5659.210 157.941   0.531   1 61.9 
SNL-1  5661.098 159.571   0.533   1 61.8 
SNL-1  5662.987 159.457   0.534   1 61.8 
SNL-1  5664.876 160.175   0.536   1 61.8 
SNL-1  5666.766 161.247   0.539   1 61.8 
SNL-1  5668.657 159.391   0.536   1 61.8 
SNL-1  5670.548 158.935   0.536   1 61.7 
SNL-1  5672.440 158.047   0.536   1 61.7 
SNL-1  5674.332 158.123   0.537   1 61.7 
SNL-1  5676.225 158.703   0.536   1 61.7 
SNL-1  5678.119 158.399   0.536   1 61.7 
SNL-1  5680.013 156.624   0.534   1 61.6 
SNL-1  5681.908 156.030   0.533   1 61.6 
SNL-1  5683.804 157.010   0.532   1 61.6 
SNL-1  5685.700 157.628   0.534   1 61.6 
SNL-1  5687.597 158.885   0.535   1 61.6 
SNL-1  5689.494 160.069   0.536   1 61.5 
SNL-1  5691.392 160.260   0.538   1 61.5 
SNL-1  5693.291 160.193   0.538   1 61.5 
SNL-1  5695.191 160.135   0.537   1 61.5 
SNL-1  5697.091 161.396   0.539   1 61.4 
SNL-1  5698.991 162.770   0.542   1 61.4 
SNL-1  5700.893 161.552   0.539   1 61.4 
SNL-1  5702.795 161.148   0.538   1 61.4 
SNL-1  5704.697 162.118   0.540   1 61.4 
SNL-1  5706.600 161.836   0.539   1 61.3 
SNL-1  5708.504 162.282   0.538   1 61.3 
SNL-1  5710.409 163.555   0.537   1 61.3 
SNL-1  5712.314 164.290   0.538   1 61.3 
SNL-1  5714.219 165.406   0.542   1 61.3 
SNL-1  5716.126 167.377   0.546   1 61.2 
SNL-1  5718.033 168.584   0.547   1 61.2 
SNL-1  5719.940 167.755   0.546   1 61.2 
SNL-1  5721.849 169.116   0.548   1 61.2 
SNL-1  5723.758 168.821   0.548   1 61.2 
SNL-1  5725.667 168.513   0.548   1 61.1 
SNL-1  5727.577 167.757   0.546   1 61.1 
SNL-1  5729.488 167.496   0.546   1 61.1 
SNL-1  5731.400 166.689   0.545   1 61.1 
SNL-1  5733.312 165.970   0.543   1 61.1 
SNL-1  5735.225 165.825   0.545   1 61.0 
SNL-1  5737.138 164.320   0.543   1 61.0 
SNL-1  5739.052 164.125   0.542   1 61.0 
SNL-1  5740.967 163.882   0.542   1 61.0 
SNL-1  5742.882 163.704   0.542   1 61.0 
SNL-1  5744.798 163.991   0.542   1 60.9 
SNL-1  5746.714 163.791   0.542   1 60.9 
SNL-1  5748.632 163.801   0.540   1 60.9 
SNL-1  5750.550 163.983   0.541   1 60.9 
SNL-1  5752.468 164.418   0.542   1 60.9 
SNL-1  5754.387 163.672   0.539   1 60.8 
SNL-1  5756.307 161.351   0.536   1 60.8 
SNL-1  5758.227 159.889   0.537   1 60.8 
SNL-1  5760.148 159.711   0.538   1 60.8 
SNL-1  5762.070 158.802   0.535   1 60.8 
SNL-1  5763.992 158.463   0.533   1 60.7 
SNL-1  5765.915 158.390   0.535   1 60.7 
SNL-1  5767.839 157.162   0.535   1 60.7 
SNL-1  5769.763 156.593   0.533   1 60.7 
SNL-1  5771.688 156.911   0.533   1 60.7 
SNL-1  5773.614 158.900   0.535   1 60.6 
SNL-1  5775.540 161.165   0.537   1 60.6 
SNL-1  5777.467 163.588   0.540   1 60.6 
SNL-1  5779.394 164.584   0.541   1 60.6 
SNL-1  5781.322 164.452   0.539   1 60.6 
SNL-1  5783.251 165.402   0.538   1 60.5 
SNL-1  5785.181 165.566   0.538   1 60.5 
SNL-1  5787.111 166.196   0.538   1 60.5 
SNL-1  5789.041 165.571   0.539   1 60.5 
SNL-1  5790.973 164.499   0.538   1 60.5 
SNL-1  5792.905 163.597   0.536   1 60.4 
SNL-1  5794.837 162.134   0.534   1 60.4 
SNL-1  5796.771 161.284   0.534   1 60.4 
SNL-1  5798.704 161.326   0.533   1 60.4 
SNL-1  5800.639 162.539   0.534   1 60.4 
SNL-1  5802.574 162.957   0.535   1 60.3 
SNL-1  5804.510 163.604   0.534   1 60.3 
SNL-1  5806.447 163.717   0.533   1 60.3 
SNL-1  5808.384 162.703   0.531   1 60.3 
SNL-1  5810.322 163.517   0.532   1 60.3 
SNL-1  5812.260 164.110   0.533   1 60.2 
SNL-1  5814.199 164.504   0.533   1 60.2 
SNL-1  5816.139 164.394   0.532   1 60.2 
SNL-1  5818.079 163.664   0.530   1 60.2 
SNL-1  5820.020 164.077   0.532   1 60.2 
SNL-1  5821.962 164.479   0.532   1 60.1 
SNL-1  5823.904 165.528   0.533   1 60.1 
SNL-1  5825.847 165.094   0.531   1 60.1 
SNL-1  5827.791 164.629   0.530   1 60.1 
SNL-1  5829.735 163.392   0.528   1 60.0 
SNL-1  5831.680 164.780   0.530   1 60.0 
SNL-1  5833.625 163.327   0.528   1 60.0 
SNL-1  5835.572 163.650   0.528   1 60.0 
SNL-1  5837.519 163.462   0.527   1 60.0 
SNL-1  5839.466 162.830   0.526   1 59.9 
SNL-1  5841.414 162.805   0.526   1 59.9 
SNL-1  5843.363 163.663   0.527   1 59.9 
SNL-1  5845.313 164.472   0.527   1 59.9 
SNL-1  5847.263 166.598   0.529   1 59.9 
SNL-1  5849.213 166.481   0.528   1 59.9 
SNL-1  5851.165 168.264   0.530   1 59.8 
SNL-1  5853.117 167.446   0.529   1 59.8 
SNL-1  5855.070 167.616   0.528   1 59.8 
SNL-1  5857.023 168.396   0.528   1 59.8 
SNL-1  5858.977 166.851   0.525   1 59.8 
SNL-1  5860.932 167.386   0.527   1 59.7 
SNL-1  5862.887 166.620   0.527   1 59.7 
SNL-1  5864.843 167.499   0.529   1 59.7 
SNL-1  5866.800 166.327   0.536   1 59.7 
SNL-1  5868.757 165.890   0.539   1 59.7 
SNL-1  5870.715 167.442   0.536   1 59.6 
SNL-1  5872.673 165.642   0.528   1 59.6 
SNL-1  5874.633 166.299   0.529   1 59.6 
SNL-1  5876.592 165.607   0.527   1 59.6 
SNL-1  5878.553 165.299   0.526   1 59.6 
SNL-1  5880.514 163.403   0.523   1 59.5 
SNL-1  5882.476 161.502   0.520   1 59.5 
SNL-1  5884.439 160.518   0.519   1 59.5 
SNL-1  5886.402 159.693   0.519   1 59.5 
SNL-1  5888.366 160.277   0.533   1 59.5 
SNL-1  5890.330 160.385   0.618   1 59.4 
SNL-1  5892.295 160.100   0.639   1 59.4 
SNL-1  5894.261 163.443   0.539   1 59.4 
SNL-1  5896.227 166.878   0.577   1 59.4 
SNL-1  5898.195 167.682   0.598   1 59.4 
SNL-1  5900.162 169.286   0.536   1 59.3 
SNL-1  5902.131 170.194   0.527   1 59.3 
SNL-1  5904.100 171.689   0.530   1 59.3 
SNL-1  5906.069 172.566   0.531   1 59.3 
SNL-1  5908.040 172.261   0.533   1 59.3 
SNL-1  5910.011 171.672   0.530   1 59.2 
SNL-1  5911.983 172.843   0.530   1 59.2 
SNL-1  5913.955 173.543   0.532   1 59.2 
SNL-1  5915.928 173.139   0.538   1 59.2 
SNL-1  5917.902 173.274   0.539   1 59.2 
SNL-1  5919.876 170.693   0.527   1 59.1 
SNL-1  5921.851 171.653   0.527   1 59.1 
SNL-1  5923.827 171.249   0.527   1 59.1 
SNL-1  5925.803 170.583   0.531   1 59.1 
SNL-1  5927.780 170.615   0.529   1 59.1 
SNL-1  5929.757 170.592   0.525   1 59.0 
SNL-1  5931.736 170.662   0.527   1 59.0 
SNL-1  5933.715 170.587   0.538   1 59.0 
SNL-1  5935.694 170.196   0.535   1 59.0 
SNL-1  5937.675 170.228   0.525   1 59.0 
SNL-1  5939.656   0.000   0.000   0 58.9 
SNL-1  5941.637   0.000   0.000   0 58.9 
SNL-1  5943.619   0.000   0.000   0 58.9 
SNL-1  5945.602   0.000   0.000   0 58.9 
SNL-1  5947.586   0.000   0.000   0 58.9 
SNL-1  5949.570   0.000   0.000   0 58.8 
SNL-1  5951.555   0.000   0.000   0 58.8 
SNL-1  5953.541   0.000   0.000   0 58.8 
SNL-1  5955.527   0.000   0.000   0 58.8 
SNL-1  5957.514   0.000   0.000   0 58.8 
SNL-1  5959.501   0.000   0.000   0 58.7 
SNL-1  5961.489   0.000   0.000   0 58.7 
SNL-1  5963.478   0.000   0.000   0 58.7 
SNL-1  5965.468   0.000   0.000   0 58.7 
SNL-1  5967.458   0.000   0.000   0 58.7 
SNL-1  5969.449   0.000   0.000   0 58.6 
SNL-1  5971.440   0.000   0.000   0 58.6 
SNL-1  5973.433   0.000   0.000   0 58.6 
SNL-1  5975.425   0.000   0.000   0 58.6 
SNL-1  5977.419   0.000   0.000   0 58.6 
SNL-1  5979.413   0.000   0.000   0 58.5 
SNL-1  5981.408   0.000   0.000   0 58.5 
SNL-1  5983.403   0.000   0.000   0 58.5 
SNL-1  5985.400   0.000   0.000   0 58.5 
SNL-1  5987.396   0.000   0.000   0 58.5 
SNL-1  5989.394 174.453   0.522   1 58.4 
SNL-1  5991.392 174.172   0.522   1 58.4 
SNL-1  5993.391 173.728   0.522   1 58.4 
SNL-1  5995.391 173.731   0.521   1 58.4 
SNL-1  5997.391 174.419   0.522   1 58.4 
SNL-1  5999.392 173.834   0.522   1 58.4 
SNL-1  6001.393 174.473   0.521   1 58.3 
SNL-1  6003.395 174.581   0.520   1 58.3 
SNL-1  6005.398 174.784   0.523   1 58.3 
SNL-1  6007.402 175.930   0.521   1 58.3 
SNL-1  6009.406 175.798   0.518   1 58.3 
SNL-1  6011.411 175.468   0.518   1 58.2 
SNL-1  6013.416 175.403   0.518   1 58.2 
SNL-1  6015.422 175.382   0.517   1 58.2 
SNL-1  6017.429 176.476   0.518   1 58.2 
SNL-1  6019.437 175.689   0.516   1 58.2 
SNL-1  6021.445 175.037   0.514   1 58.1 
SNL-1  6023.454 174.185   0.513   1 58.1 
SNL-1  6025.463 173.858   0.513   1 58.1 
SNL-1  6027.474 172.782   0.512   1 58.1 
SNL-1  6029.485 172.338   0.513   1 58.1 
SNL-1  6031.496 171.311   0.511   1 58.0 
SNL-1  6033.508 170.089   0.510   1 58.0 
SNL-1  6035.521 167.612   0.509   1 58.0 
SNL-1  6037.535 166.638   0.506   1 58.0 
SNL-1  6039.549 166.772   0.506   1 58.0 
SNL-1  6041.564 165.344   0.504   1 57.9 
SNL-1  6043.580 165.120   0.502   1 57.9 
SNL-1  6045.596 165.432   0.503   1 57.9 
SNL-1  6047.613 165.659   0.504   1 57.9 
SNL-1  6049.630 165.439   0.504   1 57.9 
SNL-1  6051.649 166.966   0.505   1 57.8 
SNL-1  6053.668 166.093   0.503   1 57.8 
SNL-1  6055.687 165.721   0.503   1 57.8 
SNL-1  6057.707 165.520   0.502   1 57.8 
SNL-1  6059.728 163.866   0.501   1 57.8 
SNL-1  6061.750 161.369   0.499   1 57.8 
SNL-1  6063.772 156.865   0.495   1 57.7 
SNL-1  6065.795 151.577   0.488   1 57.7 
SNL-1  6067.819 144.843   0.481   1 57.7 
SNL-1  6069.843 136.898   0.474   1 57.7 
SNL-1  6071.868 132.029   0.468   1 57.7 
SNL-1  6073.894 128.000   0.464   1 57.6 
SNL-1  6075.920 125.113   0.461   1 57.6 
SNL-1  6077.948 123.449   0.459   1 57.6 
SNL-1  6079.975 125.392   0.459   1 57.6 
SNL-1  6082.004 129.524   0.463   1 57.6 
SNL-1  6084.033 134.632   0.469   1 57.5 
SNL-1  6086.062 140.200   0.474   1 57.5 
SNL-1  6088.093 146.383   0.481   1 57.5 
SNL-1  6090.124 152.115   0.486   1 57.5 
SNL-1  6092.156 156.612   0.491   1 57.5 
SNL-1  6094.188 159.809   0.494   1 57.4 
SNL-1  6096.221 161.353   0.496   1 57.4 
SNL-1  6098.255 163.865   0.499   1 57.4 
SNL-1  6100.290 165.146   0.500   1 57.4 
SNL-1  6102.325 164.417   0.498   1 57.4 
SNL-1  6104.361 165.508   0.497   1 57.3 
SNL-1  6106.397 164.868   0.499   1 57.3 
SNL-1  6108.435 165.649   0.499   1 57.3 
SNL-1  6110.472 166.241   0.500   1 57.3 
SNL-1  6112.511 166.362   0.500   1 57.3 
SNL-1  6114.550 166.595   0.500   1 57.3 
SNL-1  6116.590 167.710   0.501   1 57.2 
SNL-1  6118.631 167.046   0.499   1 57.2 
SNL-1  6120.672 167.728   0.500   1 57.2 
SNL-1  6122.714 167.624   0.499   1 57.2 
SNL-1  6124.757 168.400   0.499   1 57.2 
SNL-1  6126.800 168.422   0.500   1 57.1 
SNL-1  6128.844 168.500   0.500   1 57.1 
SNL-1  6130.889 168.615   0.500   1 57.1 
SNL-1  6132.934 168.469   0.500   1 57.1 
SNL-1  6134.980 168.139   0.500   1 57.1 
SNL-1  6137.027 168.185   0.499   1 57.0 
SNL-1  6139.074 167.833   0.498   1 57.0 
SNL-1  6141.123 167.942   0.501   1 57.0 
SNL-1  6143.171 167.781   0.499   1 57.0 
SNL-1  6145.221 168.316   0.502   1 57.0 
SNL-1  6147.271 169.569   0.503   1 56.9 
SNL-1  6149.322 170.168   0.500   1 56.9 
SNL-1  6151.373 171.389   0.502   1 56.9 
SNL-1  6153.426 170.700   0.502   1 56.9 
SNL-1  6155.478 170.715   0.500   1 56.9 
SNL-1  6157.532 171.604   0.500   1 56.9 
SNL-1  6159.586 170.911   0.499   1 56.8 
SNL-1  6161.641 171.494   0.500   1 56.8 
SNL-1  6163.697 170.988   0.497   1 56.8 
SNL-1  6165.753 169.945   0.497   1 56.8 
SNL-1  6167.810 169.421   0.498   1 56.8 
SNL-1  6169.868 168.739   0.498   1 56.7 
SNL-1  6171.926 168.844   0.501   1 56.7 
SNL-1  6173.985 169.208   0.500   1 56.7 
SNL-1  6176.045 169.344   0.498   1 56.7 
SNL-1  6178.106 169.388   0.499   1 56.7 
SNL-1  6180.167 169.835   0.498   1 56.6 
SNL-1  6182.229 169.407   0.497   1 56.6 
SNL-1  6184.291 170.554   0.473   1 56.6 
SNL-1  6186.354 171.414   0.463   1 56.6 
SNL-1  6188.418 170.872   0.462   1 56.6 
SNL-1  6190.483 169.426   0.460   1 56.6 
SNL-1  6192.548 169.153   0.458   1 56.5 
SNL-1  6194.614 169.135   0.460   1 56.5 
SNL-1  6196.681 168.429   0.460   1 56.5 
SNL-1  6198.748 168.508   0.459   1 56.5 
SNL-1  6200.816 167.850   0.458   1 56.5 
SNL-1  6202.885 167.563   0.459   1 56.4 
SNL-1  6204.954 167.876   0.464   1 56.4 
SNL-1  6207.024 168.062   0.459   1 56.4 
SNL-1  6209.095 169.459   0.458   1 56.4 
SNL-1  6211.167 170.771   0.459   1 56.4 
SNL-1  6213.239 171.480   0.460   1 56.3 
SNL-1  6215.312 172.477   0.462   1 56.3 
SNL-1  6217.385 173.426   0.460   1 56.3 
SNL-1  6219.459 175.181   0.462   1 56.3 
SNL-1  6221.534 174.958   0.464   1 56.3 
SNL-1  6223.610 176.524   0.470   1 56.2 
SNL-1  6225.686 177.366   0.467   1 56.2 
SNL-1  6227.763 178.487   0.465   1 56.2 
SNL-1  6229.841 178.353   0.465   1 56.2 
SNL-1  6231.919 178.373   0.464   1 56.2 
SNL-1  6233.998 179.153   0.466   1 56.2 
SNL-1  6236.078 179.184   0.483   1 56.1 
SNL-1  6238.159 177.595   0.496   1 56.1 
SNL-1  6240.240 177.270   0.478   1 56.1 
SNL-1  6242.322 178.121   0.474   1 56.1 
SNL-1  6244.404 178.173   0.475   1 56.1 
SNL-1  6246.488 177.176   0.471   1 56.0 
SNL-1  6248.572 176.248   0.467   1 56.0 
SNL-1  6250.656 177.082   0.470   1 56.0 
SNL-1  6252.742 176.516   0.468   1 56.0 
SNL-1  6254.828 178.517   0.466   1 56.0 
SNL-1  6256.914 178.456   0.468   1 56.0 
SNL-1  6259.002 179.007   0.489   1 55.9 
SNL-1  6261.090 178.024   0.487   1 55.9 
SNL-1  6263.179 178.700   0.467   1 55.9 
SNL-1  6265.268 178.837   0.468   1 55.9 
SNL-1  6267.358 179.061   0.473   1 55.9 
SNL-1  6269.449 177.684   0.468   1 55.8 
SNL-1  6271.541 176.748   0.464   1 55.8 
SNL-1  6273.633 175.257   0.460   1 55.8 
SNL-1  6275.726 173.783   0.461   1 55.8 
SNL-1  6277.820 172.899   0.470   1 55.8 
SNL-1  6279.914 172.767   0.480   1 55.7 
SNL-1  6282.009 173.684   0.472   1 55.7 
SNL-1  6284.105 173.020   0.463   1 55.7 
SNL-1  6286.202 173.151   0.460   1 55.7 
SNL-1  6288.299 173.455   0.473   1 55.7 
SNL-1  6290.397 173.467   0.479   1 55.7 
SNL-1  6292.495 174.332   0.463   1 55.6 
SNL-1  6294.595 174.370   0.462   1 55.6 
SNL-1  6296.695 174.581   0.462   1 55.6 
SNL-1  6298.795 174.011   0.472   1 55.6 
SNL-1  6300.897 175.128   0.561   1 55.6 
SNL-1  6302.999 174.460   0.614   1 55.5 
SNL-1  6305.102 173.398   0.479   1 55.5 
SNL-1  6307.205 173.868   0.469   1 55.5 
SNL-1  6309.309 173.217   0.486   1 55.5 
SNL-1  6311.414 173.184   0.463   1 55.5 
SNL-1  6313.520 172.556   0.454   1 55.4 
SNL-1  6315.626 171.508   0.452   1 55.4 
SNL-1  6317.733 172.274   0.452   1 55.4 
SNL-1  6319.841 171.354   0.730   1 55.4 
SNL-1  6321.949 171.460   1.270   1 55.4 
SNL-1  6324.059 171.364   1.278   1 55.4 
SNL-1  6326.168 172.396   1.253   1 55.3 
SNL-1  6328.279 172.567   1.070   1 55.3 
SNL-1  6330.390 173.141   0.464   1 55.3 
SNL-1  6332.502 172.893   0.474   1 55.3 
SNL-1  6334.615 172.479   0.452   1 55.3 
SNL-1  6336.728 172.455   0.447   1 55.2 
SNL-1  6338.842 171.742   0.444   1 55.2 
SNL-1  6340.957 172.145   0.444   1 55.2 
SNL-1  6343.072 171.220   0.445   1 55.2 
SNL-1  6345.189 170.235   0.443   1 55.2 
SNL-1  6347.306 167.169   0.441   1 55.2 
SNL-1  6349.423 164.344   0.443   1 55.1 
SNL-1  6351.541 162.629   0.444   1 55.1 
SNL-1  6353.660 161.417   0.436   1 55.1 
SNL-1  6355.780 159.335   0.435   1 55.1 
SNL-1  6357.901 159.051   0.448   1 55.1 
SNL-1  6360.022 158.180   0.440   1 55.0 
SNL-1  6362.143 158.871   0.432   1 55.0 
SNL-1  6364.266 160.949   0.460   1 55.0 
SNL-1  6366.389 162.422   0.491   1 55.0 
SNL-1  6368.513 164.050   0.443   1 55.0 
SNL-1  6370.638 164.196   0.434   1 55.0 
SNL-1  6372.763 164.597   0.433   1 54.9 
SNL-1  6374.889 164.905   0.434   1 54.9 
SNL-1  6377.016 165.362   0.433   1 54.9 
SNL-1  6379.144 165.234   0.433   1 54.9 
SNL-1  6381.272 164.449   0.436   1 54.9 
SNL-1  6383.401 163.826   0.432   1 54.8 
SNL-1  6385.530 164.308   0.432   1 54.8 
SNL-1  6387.661 163.677   0.438   1 54.8 
SNL-1  6389.792 163.391   0.436   1 54.8 
SNL-1  6391.923 164.410   0.430   1 54.8 
SNL-1  6394.056 165.537   0.429   1 54.8 
SNL-1  6396.189 166.324   0.429   1 54.7 
SNL-1  6398.323 166.593   0.429   1 54.7 
SNL-1  6400.458 165.952   0.427   1 54.7 
SNL-1  6402.593 164.360   0.424   1 54.7 
SNL-1  6404.729 163.579   0.425   1 54.7 
SNL-1  6406.866 163.208   0.425   1 54.6 
SNL-1  6409.003 161.523   0.423   1 54.6 
SNL-1  6411.141 160.448   0.422   1 54.6 
SNL-1  6413.280 159.079   0.420   1 54.6 
SNL-1  6415.420 158.723   0.421   1 54.6 
SNL-1  6417.560 157.561   0.419   1 54.5 
SNL-1  6419.701 157.461   0.417   1 54.5 
SNL-1  6421.843 157.848   0.421   1 54.5 
SNL-1  6423.985 158.643   0.420   1 54.5 
SNL-1  6426.129 158.732   0.418   1 54.5 
SNL-1  6428.272 158.025   0.419   1 54.5 
SNL-1  6430.417 156.755   0.417   1 54.4 
SNL-1  6432.562 155.663   0.414   1 54.4 
SNL-1  6434.708 156.869   0.414   1 54.4 
SNL-1  6436.855 157.541   0.416   1 54.4 
SNL-1  6439.003 157.605   0.414   1 54.4 
SNL-1  6441.151 156.308   0.412   1 54.3 
SNL-1  6443.300 155.826   0.413   1 54.3 
SNL-1  6445.449 155.025   0.412   1 54.3 
SNL-1  6447.600 155.442   0.412   1 54.3 
SNL-1  6449.751 155.694   0.413   1 54.3 
SNL-1  6451.902 156.432   0.413   1 54.3 
SNL-1  6454.055 156.765   0.414   1 54.2 
SNL-1  6456.208 157.173   0.413   1 54.2 
SNL-1  6458.362 158.242   0.412   1 54.2 
SNL-1  6460.517 159.283   0.416   1 54.2 
SNL-1  6462.672 160.032   0.415   1 54.2 
SNL-1  6464.828 161.930   0.421   1 54.2 
SNL-1  6466.985 163.529   0.431   1 54.1 
SNL-1  6469.142 164.367   0.429   1 54.1 
SNL-1  6471.301 164.412   0.425   1 54.1 
SNL-1  6473.460 165.240   0.430   1 54.1 
SNL-1  6475.619 165.474   0.420   1 54.1 
SNL-1  6477.780 166.311   0.420   1 54.0 
SNL-1  6479.941 166.814   0.423   1 54.0 
SNL-1  6482.103 166.378   0.420   1 54.0 
SNL-1  6484.265 167.329   0.417   1 54.0 
SNL-1  6486.428 166.468   0.417   1 54.0 
SNL-1  6488.592 166.512   0.417   1 54.0 
SNL-1  6490.757 167.368   0.417   1 53.9 
SNL-1  6492.923 167.007   0.416   1 53.9 
SNL-1  6495.089 166.469   0.415   1 53.9 
SNL-1  6497.256 166.384   0.413   1 53.9 
SNL-1  6499.423 166.196   0.429   1 53.9 
SNL-1  6501.592 166.814   0.439   1 53.8 
SNL-1  6503.761 166.047   0.416   1 53.8 
SNL-1  6505.930 166.288   0.420   1 53.8 
SNL-1  6508.101 165.391   0.420   1 53.8 
SNL-1  6510.272 165.541   0.413   1 53.8 
SNL-1  6512.444 165.402   0.412   1 53.8 
SNL-1  6514.617 166.354   0.414   1 53.7 
SNL-1  6516.790 165.924   0.416   1 53.7 
SNL-1  6518.964 166.357   0.416   1 53.7 
SNL-1  6521.139 167.620   0.414   1 53.7 
SNL-1  6523.315 167.442   0.417   1 53.7 
SNL-1  6525.491 167.462   0.419   1 53.6 
SNL-1  6527.668 168.707   0.415   1 53.6 
SNL-1  6529.846 169.614   0.413   1 53.6 
SNL-1  6532.024 169.781   0.414   1 53.6 
SNL-1  6534.204 168.942   0.429   1 53.6 
SNL-1  6536.384 167.878   0.428   1 53.6 
SNL-1  6538.564 168.374   0.412   1 53.5 
SNL-1  6540.746 169.091   0.411   1 53.5 
SNL-1  6542.928 168.935   0.413   1 53.5 
SNL-1  6545.111 168.300   0.419   1 53.5 
SNL-1  6547.294 168.017   0.419   1 53.5 
SNL-1  6549.478 167.031   0.410   1 53.5 
SNL-1  6551.663 166.660   0.409   1 53.4 
SNL-1  6553.849 166.315   0.417   1 53.4 
SNL-1  6556.036 165.906   0.433   1 53.4 
SNL-1  6558.223 165.813   0.411   1 53.4 
SNL-1  6560.411 166.684   0.405   1 53.4 
SNL-1  6562.600 166.145   0.407   1 53.3 
SNL-1  6564.789 166.638   0.423   1 53.3 
SNL-1  6566.979 167.089   0.410   1 53.3 
SNL-1  6569.170 169.500   0.409   1 53.3 
SNL-1  6571.362 171.576   0.415   1 53.3 
SNL-1  6573.554 172.001   0.410   1 53.3 
SNL-1  6575.747 173.218   0.410   1 53.2 
SNL-1  6577.941 174.199   0.420   1 53.2 
SNL-1  6580.135 174.658   0.428   1 53.2 
SNL-1  6582.331 174.205   0.412   1 53.2 
SNL-1  6584.527 172.982   0.410   1 53.2 
SNL-1  6586.723 173.025   0.409   1 53.1 
SNL-1  6588.921 172.658   0.408   1 53.1 
SNL-1  6591.119 172.137   0.407   1 53.1 
SNL-1  6593.318 172.028   0.406   1 53.1 
SNL-1  6595.518 172.454   0.405   1 53.1 
SNL-1  6597.718 172.073   0.411   1 53.1 
SNL-1  6599.919 172.102   0.410   1 53.0 
SNL-1  6602.121 171.632   0.406   1 53.0 
SNL-1  6604.324 171.732   0.409   1 53.0 
SNL-1  6606.527 171.917   0.417   1 53.0 
SNL-1  6608.731 171.954   0.407   1 53.0 
SNL-1  6610.936 171.742   0.403   1 53.0 
SNL-1  6613.141 171.892   0.404   1 52.9 
SNL-1  6615.348 171.188   0.404   1 52.9 
SNL-1  6617.555 171.614   0.404   1 52.9 
SNL-1  6619.762 172.076   0.404   1 52.9 
SNL-1  6621.971 172.093   0.403   1 52.9 
SNL-1  6624.180 172.533   0.404   1 52.8 
SNL-1  6626.390 171.997   0.403   1 52.8 
SNL-1  6628.601 172.301   0.404   1 52.8 
SNL-1  6630.812 172.739   0.405   1 52.8 
SNL-1  6633.024 172.682   0.403   1 52.8 
SNL-1  6635.237 173.643   0.406   1 52.8 
SNL-1  6637.451 174.539   0.408   1 52.7 
SNL-1  6639.665 174.090   0.405   1 52.7 
SNL-1  6641.880 174.222   0.404   1 52.7 
SNL-1  6644.096 172.669   0.402   1 52.7 
SNL-1  6646.313 172.594   0.401   1 52.7 
SNL-1  6648.530 172.703   0.402   1 52.7 
SNL-1  6650.748 173.181   0.403   1 52.6 
SNL-1  6652.967 173.643   0.403   1 52.6 
SNL-1  6655.187 173.812   0.403   1 52.6 
SNL-1  6657.407 172.729   0.402   1 52.6 
SNL-1  6659.628 172.614   0.402   1 52.6 
SNL-1  6661.850 172.946   0.402   1 52.5 
SNL-1  6664.072 174.944   0.404   1 52.5 
SNL-1  6666.296 175.925   0.403   1 52.5 
SNL-1  6668.520 176.548   0.405   1 52.5 
SNL-1  6670.744 176.233   0.404   1 52.5 
SNL-1  6672.970 175.650   0.402   1 52.5 
SNL-1  6675.196 177.154   0.402   1 52.4 
SNL-1  6677.423 175.888   0.401   1 52.4 
SNL-1  6679.651 175.373   0.400   1 52.4 
SNL-1  6681.879 174.606   0.400   1 52.4 
SNL-1  6684.108 173.966   0.401   1 52.4 
SNL-1  6686.338 173.181   0.401   1 52.4 
SNL-1  6688.569 171.127   0.400   1 52.3 
SNL-1  6690.800 168.848   0.399   1 52.3 
SNL-1  6693.033 167.393   0.398   1 52.3 
SNL-1  6695.266 166.479   0.398   1 52.3 
SNL-1  6697.499 166.156   0.399   1 52.3 
SNL-1  6699.734 166.321   0.401   1 52.3 
SNL-1  6701.969 165.743   0.402   1 52.2 
SNL-1  6704.205 165.404   0.401   1 52.2 
SNL-1  6706.441 166.709   0.403   1 52.2 
SNL-1  6708.679 168.484   0.404   1 52.2 
SNL-1  6710.917 169.884   0.405   1 52.2 
SNL-1  6713.156 170.918   0.407   1 52.1 
SNL-1  6715.395 172.538   0.408   1 52.1 
SNL-1  6717.636 172.544   0.410   1 52.1 
SNL-1  6719.877 172.766   0.410   1 52.1 
SNL-1  6722.119 173.323   0.412   1 52.1 
SNL-1  6724.362 173.874   0.411   1 52.1 
SNL-1  6726.605 174.354   0.412   1 52.0 
SNL-1  6728.849 173.137   0.411   1 52.0 
SNL-1  6731.094 173.427   0.413   1 52.0 
SNL-1  6733.340 174.326   0.415   1 52.0 
SNL-1  6735.586 174.766   0.416   1 52.0 
SNL-1  6737.833 174.516   0.419   1 52.0 
SNL-1  6740.081 174.109   0.419   1 51.9 
SNL-1  6742.330 174.812   0.421   1 51.9 
SNL-1  6744.579 176.588   0.423   1 51.9 
SNL-1  6746.829 178.124   0.426   1 51.9 
SNL-1  6749.080 176.058   0.425   1 51.9 
SNL-1  6751.332 173.868   0.424   1 51.9 
SNL-1  6753.584 171.387   0.424   1 51.8 
SNL-1  6755.837 169.871   0.424   1 51.8 
SNL-1  6758.091 171.207   0.427   1 51.8 
SNL-1  6760.346 175.941   0.728   1 51.8 
SNL-1  6762.601 174.179   0.731   1 51.8 
SNL-1  6764.857 168.567   0.727   1 51.7 
SNL-1  6767.114 157.652   0.703   1 51.7 
SNL-1  6769.372 155.064   0.694   1 51.7 
SNL-1  6771.630 156.881   0.697   1 51.7 
SNL-1  6773.889 158.096   0.700   1 51.7 
SNL-1  6776.149 158.952   0.705   1 51.7 
SNL-1  6778.410 160.460   0.706   1 51.6 
SNL-1  6780.671 167.141   0.715   1 51.6 
SNL-1  6782.933 173.588   0.718   1 51.6 
SNL-1  6785.196 171.026   0.716   1 51.6 
SNL-1  6787.460 167.631   0.716   1 51.6 
SNL-1  6789.724 166.549   0.716   1 51.6 
SNL-1  6791.990 166.120   0.716   1 51.5 
SNL-1  6794.255 167.644   0.720   1 51.5 
SNL-1  6796.522 170.476   0.724   1 51.5 
SNL-1  6798.790 170.758   0.727   1 51.5 
SNL-1  6801.058 164.180   0.724   1 51.5 
SNL-1  6803.327 160.974   0.723   1 51.5 
SNL-1  6805.597 159.673   0.723   1 51.4 
SNL-1  6807.867 159.552   0.724   1 51.4 
SNL-1  6810.138 159.809   0.728   1 51.4 
SNL-1  6812.410 161.084   0.729   1 51.4 
SNL-1  6814.683 162.185   0.727   1 51.4 
SNL-1  6816.956 162.318   0.727   1 51.4 
SNL-1  6819.231 160.656   0.723   1 51.3 
SNL-1  6821.506 161.160   0.723   1 51.3 
SNL-1  6823.782 160.078   0.720   1 51.3 
SNL-1  6826.058 160.634   0.718   1 51.3 
SNL-1  6828.335 161.619   0.732   1 51.3 
SNL-1  6830.613 159.843   0.777   1 51.3 
SNL-1  6832.892 159.883   0.773   1 51.2 
SNL-1  6835.172 159.271   0.763   1 51.2 
SNL-1  6837.452 158.118   0.770   1 51.2 
SNL-1  6839.733 157.127   0.720   1 51.2 
SNL-1  6842.015 156.326   0.718   1 51.2 
SNL-1  6844.298 156.683   0.726   1 51.1 
SNL-1  6846.581 157.275   0.707   1 51.1 
SNL-1  6848.865 157.108   0.698   1 51.1 
SNL-1  6851.150 157.161   0.693   1 51.1 
SNL-1  6853.436 157.910   0.691   1 51.1 
SNL-1  6855.722 157.295   0.685   1 51.1 
SNL-1  6858.010 155.874   0.680   1 51.0 
SNL-1  6860.298 157.032   0.677   1 51.0 
SNL-1  6862.586 156.572   0.679   1 51.0 
SNL-1  6864.876 154.223   0.736   1 51.0 
SNL-1  6867.166 155.022   0.769   1 51.0 
SNL-1  6869.457 152.987   0.798   1 51.0 
SNL-1  6871.749 154.793   0.916   1 50.9 
SNL-1  6874.041 155.618   0.871   1 50.9 
SNL-1  6876.335 153.507   0.806   1 50.9 
SNL-1  6878.629 155.726   0.768   1 50.9 
SNL-1  6880.924 154.031   0.729   1 50.9 
SNL-1  6883.219 153.612   0.690   1 50.9 
SNL-1  6885.516 154.022   0.682   1 50.8 
SNL-1  6887.813 154.010   0.711   1 50.8 
SNL-1  6890.111 154.499   0.729   1 50.8 
SNL-1  6892.409 154.521   0.745   1 50.8 
SNL-1  6894.709 156.837   0.723   0 50.8 
SNL-1  6897.009 154.241   0.700   0 50.8 
SNL-1  6899.310 154.409   0.704   0 50.7 
SNL-1  6901.612 155.585   0.702   0 50.7 
SNL-1  6903.914 153.792   0.701   0 50.7 
SNL-1  6906.218 154.671   0.676   0 50.7 
SNL-1  6908.522 153.101   0.666   0 50.7 
SNL-1  6910.826 148.528   0.644   0 50.7 
SNL-1  6913.132 148.725   0.647   0 50.6 
SNL-1  6915.438 148.276   0.674   0 50.6 
SNL-1  6917.746 150.750   0.633   0 50.6 
SNL-1  6920.053 151.982   0.627   0 50.6 
SNL-1  6922.362 150.386   0.620   0 50.6 
SNL-1  6924.672 150.179   0.670   0 50.6 
SNL-1  6926.982 148.847   0.659   0 50.5 
SNL-1  6929.293 148.611   0.610   0 50.5 
SNL-1  6931.604 150.174   0.619   0 50.5 
SNL-1  6933.917 152.012   0.612   0 50.5 
SNL-1  6936.230 153.538   0.616   0 50.5 
SNL-1  6938.544 151.325   0.610   0 50.5 
SNL-1  6940.859   0.000   0.000   0 50.4 
SNL-1  6943.175   0.000   0.000   0 50.4 
SNL-1  6945.491   0.000   0.000   0 50.4 
SNL-1  6947.808   0.000   0.000   0 50.4 
SNL-1  6950.126   0.000   0.000   0 50.4 
SNL-1  6952.445   0.000   0.000   0 50.4 
SNL-1  6954.764   0.000   0.000   0 50.3 
SNL-1  6957.085   0.000   0.000   0 50.3 
SNL-1  6959.406   0.000   0.000   0 50.3 
SNL-1  6961.727   0.000   0.000   0 50.3 
SNL-1  6964.050   0.000   0.000   0 50.3 
SNL-1  6966.373   0.000   0.000   0 50.3 
SNL-1  6968.698   0.000   0.000   0 50.2 
SNL-1  6971.022   0.000   0.000   0 50.2 
SNL-1  6973.348   0.000   0.000   0 50.2 
SNL-1  6975.675   0.000   0.000   0 50.2 
SNL-1  6978.002   0.000   0.000   0 50.2 
SNL-1  6980.330   0.000   0.000   0 50.2 
SNL-1  6982.659   0.000   0.000   0 50.1 
SNL-1  6984.988   0.000   0.000   0 50.1 
SNL-1  6987.318   0.000   0.000   0 50.1 
SNL-1  6989.650   0.000   0.000   0 50.1 
SNL-1  6991.981   0.000   0.000   0 50.1 
SNL-1  6994.314   0.000   0.000   0 50.1 
SNL-1  6996.648 152.944   0.597   1 50.0 
SNL-1  6998.982 152.114   0.591   1 50.0 
SNL-1  7001.317 152.646   0.592   1 50.0 
SNL-1  7003.653 151.916   0.586   1 50.0 
SNL-1  7005.989 152.199   0.600   1 50.0 
SNL-1  7008.326 152.198   0.590   1 50.0 
SNL-1  7010.665 152.935   0.582   1 49.9 
SNL-1  7013.003 153.816   0.606   1 49.9 
SNL-1  7015.343 154.334   0.594   1 49.9 
SNL-1  7017.684 153.733   0.583   1 49.9 
SNL-1  7020.025 154.243   0.579   1 49.9 
SNL-1  7022.367 154.600   0.574   1 49.9 
SNL-1  7024.710 155.035   0.573   1 49.8 
SNL-1  7027.053 155.369   0.576   1 49.8 
SNL-1  7029.398 156.657   0.580   1 49.8 
SNL-1  7031.743 155.776   0.573   1 49.8 
SNL-1  7034.089 156.457   0.569   1 49.8 
SNL-1  7036.435 156.066   0.565   1 49.8 
SNL-1  7038.783 155.806   0.567   1 49.7 
SNL-1  7041.131 156.044   0.572   1 49.7 
SNL-1  7043.480 155.617   0.575   1 49.7 
SNL-1  7045.830 155.744   0.566   1 49.7 
SNL-1  7048.181 155.932   0.572   1 49.7 
SNL-1  7050.532 154.415   0.583   1 49.7 
SNL-1  7052.884 154.007   0.575   1 49.6 
SNL-1  7055.237 155.976   0.571   1 49.6 
SNL-1  7057.591 154.837   0.565   1 49.6 
SNL-1  7059.946 153.115   0.560   1 49.6 
SNL-1  7062.301 153.573   0.561   1 49.6 
SNL-1  7064.657 154.130   0.563   1 49.6 
SNL-1  7067.014 154.188   0.565   1 49.5 
SNL-1  7069.372 154.057   0.563   1 49.5 
SNL-1  7071.730 154.497   0.561   1 49.5 
SNL-1  7074.089 154.829   0.562   1 49.5 
SNL-1  7076.449 155.273   0.560   1 49.5 
SNL-1  7078.810 155.685   0.559   1 49.5 
SNL-1  7081.172 155.257   0.560   1 49.4 
SNL-1  7083.534 155.931   0.561   1 49.4 
SNL-1  7085.898 156.763   0.560   1 49.4 
SNL-1  7088.262 156.496   0.556   1 49.4 
SNL-1  7090.626 157.342   0.565   1 49.4 
SNL-1  7092.992 158.078   0.559   1 49.4 
SNL-1  7095.358 157.331   0.554   1 49.3 
SNL-1  7097.725 157.913   0.554   1 49.3 
SNL-1  7100.093 157.138   0.553   1 49.3 
SNL-1  7102.462 157.716   0.555   1 49.3 
SNL-1  7104.832 160.715   0.557   1 49.3 
SNL-1  7107.202 159.640   0.556   1 49.3 
SNL-1  7109.573 160.069   0.556   1 49.2 
SNL-1  7111.945 160.987   0.557   1 49.2 
SNL-1  7114.318 160.728   0.555   1 49.2 
SNL-1  7116.691 160.466   0.556   1 49.2 
SNL-1  7119.065 160.750   0.555   1 49.2 
SNL-1  7121.440 161.309   0.554   1 49.2 
SNL-1  7123.816 161.583   0.554   1 49.1 
SNL-1  7126.193 161.251   0.552   1 49.1 
SNL-1  7128.570 160.606   0.555   1 49.1 
SNL-1  7130.949 159.679   0.555   1 49.1 
SNL-1  7133.328 159.572   0.552   1 49.1 
SNL-1  7135.707 159.887   0.553   1 49.1 
SNL-1  7138.088 159.499   0.548   1 49.0 
SNL-1  7140.469 158.900   0.549   1 49.0 
SNL-1  7142.852 158.606   0.549   1 49.0 
SNL-1  7145.235 160.070   0.558   1 49.0 
SNL-1  7147.618 158.748   0.555   1 49.0 
SNL-1  7150.003 159.580   0.554   1 49.0 
SNL-1  7152.388 158.919   0.551   1 48.9 
SNL-1  7154.775 159.588   0.548   1 48.9 
SNL-1  7157.162 159.516   0.546   1 48.9 
SNL-1  7159.549 159.783   0.548   1 48.9 
SNL-1  7161.938 159.483   0.550   1 48.9 
SNL-1  7164.327 159.440   0.551   1 48.9 
SNL-1  7166.717 159.844   0.553   1 48.8 
SNL-1  7169.108 160.206   0.566   1 48.8 
SNL-1  7171.500 159.480   0.568   1 48.8 
SNL-1  7173.893 160.258   0.572   1 48.8 
SNL-1  7176.286 161.071   0.584   1 48.8 
SNL-1  7178.680 162.250   0.585   1 48.8 
SNL-1  7181.075 161.088   0.575   1 48.7 
SNL-1  7183.471 161.555   0.574   1 48.7 
SNL-1  7185.867 162.451   0.588   1 48.7 
SNL-1  7188.265 160.909   0.614   1 48.7 
SNL-1  7190.663 159.314   0.581   1 48.7 
SNL-1  7193.062 161.088   0.577   1 48.7 
SNL-1  7195.462 161.567   0.596   1 48.7 
SNL-1  7197.862 161.740   0.573   1 48.6 
SNL-1  7200.263 161.624   0.572   1 48.6 
SNL-1  7202.666 161.316   0.593   1 48.6 
SNL-1  7205.069 162.031   0.584   1 48.6 
SNL-1  7207.472 162.243   0.584   1 48.6 
SNL-1  7209.877 163.422   0.569   1 48.6 
SNL-1  7212.282 162.997   0.557   1 48.5 
SNL-1  7214.688 162.281   0.548   1 48.5 
SNL-1  7217.095 162.714   0.547   1 48.5 
SNL-1  7219.503 162.748   0.554   1 48.5 
SNL-1  7221.912 162.722   0.546   1 48.5 
SNL-1  7224.321 162.072   0.551   1 48.5 
SNL-1  7226.731 161.594   0.557   1 48.4 
SNL-1  7229.142 161.559   0.553   1 48.4 
SNL-1  7231.554 161.820   0.552   1 48.4 
SNL-1  7233.967 161.919   0.568   1 48.4 
SNL-1  7236.380 162.603   0.600   1 48.4 
SNL-1  7238.794 160.162   0.581   1 48.4 
SNL-1  7241.209 164.300   0.676   1 48.3 
SNL-1  7243.625 162.493   0.732   1 48.3 
SNL-1  7246.042 162.093   0.690   1 48.3 
SNL-1  7248.459 162.908   0.703   1 48.3 
SNL-1  7250.877 163.929   0.583   1 48.3 
SNL-1  7253.296 164.490   0.579   1 48.3 
SNL-1  7255.716 165.199   0.630   1 48.2 
SNL-1  7258.137 166.140   0.581   1 48.2 
SNL-1  7260.558 167.611   0.569   1 48.2 
SNL-1  7262.981 166.581   0.560   1 48.2 
SNL-1  7265.404 166.935   0.572   1 48.2 
SNL-1  7267.827 164.164   0.584   1 48.2 
SNL-1  7270.252 164.535   0.564   1 48.2 
SNL-1  7272.678 162.657   0.561   1 48.1 
SNL-1  7275.104 160.489   0.573   1 48.1 
SNL-1  7277.531 158.084   0.725   1 48.1 
SNL-1  7279.959 155.922   0.771   1 48.1 
SNL-1  7282.388 154.677   0.565   1 48.1 
SNL-1  7284.817 154.912   0.572   1 48.1 
SNL-1  7287.248 155.139   0.624   1 48.0 
SNL-1  7289.679 154.607   0.576   1 48.0 
SNL-1  7292.111 154.867   0.571   1 48.0 
SNL-1  7294.544 155.390   0.569   1 48.0 
SNL-1  7296.977 153.846   0.568   1 48.0 
SNL-1  7299.412 153.499   0.567   1 48.0 
SNL-1  7301.847 153.369   0.545   1 47.9 
SNL-1  7304.283 152.368   0.572   1 47.9 
SNL-1  7306.720 151.998   0.621   1 47.9 
SNL-1  7309.157 151.691   0.550   1 47.9 
SNL-1  7311.596 150.252   0.552   1 47.9 
SNL-1  7314.035 148.237   0.549   1 47.9 
SNL-1  7316.475 147.347   0.577   1 47.8 
SNL-1  7318.916 148.664   0.712   1 47.8 
SNL-1  7321.358 147.168   0.594   1 47.8 
SNL-1  7323.801 146.999   0.531   1 47.8 
SNL-1  7326.244 148.291   0.531   1 47.8 
SNL-1  7328.688 147.970   0.539   1 47.8 
SNL-1  7331.133 148.334   0.606   1 47.8 
SNL-1  7333.579 148.676   0.577   1 47.7 
SNL-1  7336.025 147.722   0.540   1 47.7 
SNL-1  7338.473 147.607   0.533   1 47.7 
SNL-1  7340.921 146.415   0.565   1 47.7 
SNL-1  7343.370 145.517   0.720   1 47.7 
SNL-1  7345.820 146.188   0.597   1 47.7 
SNL-1  7348.271 145.511   0.537   1 47.6 
SNL-1  7350.722 144.599   0.539   1 47.6 
SNL-1  7353.175 143.902   0.540   1 47.6 
SNL-1  7355.628 144.436   0.536   1 47.6 
SNL-1  7358.082 143.560   0.538   1 47.6 
SNL-1  7360.537 142.233   0.596   1 47.6 
SNL-1  7362.992 143.156   0.575   1 47.5 
SNL-1  7365.449 142.798   0.536   1 47.5 
SNL-1  7367.906 144.229   0.537   1 47.5 
SNL-1  7370.364 144.885   0.618   1 47.5 
SNL-1  7372.823 145.621   0.671   1 47.5 
SNL-1  7375.283 145.420   0.549   1 47.5 
SNL-1  7377.743 145.860   0.540   1 47.5 
SNL-1  7380.205 145.007   0.541   1 47.4 
SNL-1  7382.667 144.563   0.543   1 47.4 
SNL-1  7385.130 146.125   0.551   1 47.4 
SNL-1  7387.594 147.426   0.552   1 47.4 
SNL-1  7390.058 147.783   0.552   1 47.4 
SNL-1  7392.524 148.051   0.572   1 47.4 
SNL-1  7394.990 147.912   0.609   1 47.3 
SNL-1  7397.457 148.366   0.566   1 47.3 
SNL-1  7399.925 148.300   0.553   1 47.3 
SNL-1  7402.394 147.681   0.582   1 47.3 
SNL-1  7404.863 147.904   0.645   1 47.3 
SNL-1  7407.334 147.715   0.555   1 47.3 
SNL-1  7409.805 147.835   0.534   1 47.2 
SNL-1  7412.277 146.572   0.532   1 47.2 
SNL-1  7414.750 146.323   0.536   1 47.2 
SNL-1  7417.224 147.432   0.534   1 47.2 
SNL-1  7419.698 147.884   0.531   1 47.2 
SNL-1  7422.174 147.961   0.530   1 47.2 
SNL-1  7424.650 146.794   0.528   1 47.2 
SNL-1  7427.127 147.812   0.528   1 47.1 
SNL-1  7429.605 148.011   0.533   1 47.1 
SNL-1  7432.083 147.675   0.560   1 47.1 
SNL-1  7434.563 148.670   0.540   1 47.1 
SNL-1  7437.043 148.990   0.528   1 47.1 
SNL-1  7439.524 148.147   0.560   1 47.1 
SNL-1  7442.006 148.535   0.579   1 47.0 
SNL-1  7444.489 151.064   0.533   1 47.0 
SNL-1  7446.973 152.463   0.530   1 47.0 
SNL-1  7449.457 152.670   0.530   1 47.0 
SNL-1  7451.942 153.428   0.530   1 47.0 
SNL-1  7454.429 154.584   0.532   1 47.0 
SNL-1  7456.915 154.528   0.532   1 46.9 
SNL-1  7459.403 154.832   0.534   1 46.9 
SNL-1  7461.892 155.001   0.536   1 46.9 
SNL-1  7464.381 154.813   0.543   1 46.9 
SNL-1  7466.872 155.844   0.545   1 46.9 
SNL-1  7469.363 156.413   0.553   1 46.9 
SNL-1  7471.855 155.689   0.548   1 46.9 
SNL-1  7474.347 156.222   0.571   1 46.8 
SNL-1  7476.841 155.803   0.568   1 46.8 
SNL-1  7479.335 155.783   0.547   1 46.8 
SNL-1  7481.831 156.039   0.577   1 46.8 
SNL-1  7484.327 156.821   0.571   1 46.8 
SNL-1  7486.824 157.379   0.571   1 46.8 
SNL-1  7489.321 156.767   0.544   1 46.7 
SNL-1  7491.820 157.436   0.543   1 46.7 
SNL-1  7494.319 158.690   0.547   1 46.7 
SNL-1  7496.820 157.650   0.556   1 46.7 
SNL-1  7499.321 156.693   0.546   1 46.7 
SNL-1  7501.823 156.120   0.550   1 46.7 
SNL-1  7504.325 155.881   0.550   1 46.6 
SNL-1  7506.829 155.970   0.549   1 46.6 
SNL-1  7509.333 155.612   0.549   1 46.6 
SNL-1  7511.839 156.664   0.546   1 46.6 
SNL-1  7514.345 155.501   0.544   1 46.6 
SNL-1  7516.852 155.873   0.546   1 46.6 
SNL-1  7519.359 156.535   0.554   1 46.6 
SNL-1  7521.868 156.192   0.550   1 46.5 
SNL-1  7524.377 156.155   0.578   1 46.5 
SNL-1  7526.888 156.398   0.646   1 46.5 
SNL-1  7529.399 157.651   0.564   1 46.5 
SNL-1  7531.911 158.974   0.565   1 46.5 
SNL-1  7534.424 159.760   0.568   1 46.5 
SNL-1  7536.937 161.035   0.548   1 46.4 
SNL-1  7539.452 160.726   0.551   1 46.4 
SNL-1  7541.967 161.185   0.556   1 46.4 
SNL-1  7544.483 160.616   0.553   1 46.4 
SNL-1  7547.000 160.802   0.545   1 46.4 
SNL-1  7549.518 161.014   0.544   1 46.4 
SNL-1  7552.037 161.911   0.544   1 46.4 
SNL-1  7554.556 162.055   0.545   1 46.3 
SNL-1  7557.077 162.811   0.549   1 46.3 
SNL-1  7559.598 162.987   0.566   1 46.3 
SNL-1  7562.120 163.673   0.557   1 46.3 
SNL-1  7564.643 162.490   0.544   1 46.3 
SNL-1  7567.166 163.802   0.545   1 46.3 
SNL-1  7569.691 164.484   0.551   1 46.2 
SNL-1  7572.216 164.927   0.571   1 46.2 
SNL-1  7574.743 164.891   0.616   1 46.2 
SNL-1  7577.270 165.239   0.562   1 46.2 
SNL-1  7579.798 163.108   0.545   1 46.2 
SNL-1  7582.326 163.105   0.541   1 46.2 
SNL-1  7584.856 163.621   0.540   1 46.2 
SNL-1  7587.386 162.657   0.558   1 46.1 
SNL-1  7589.918 163.090   0.563   1 46.1 
SNL-1  7592.450   0.000   0.000   0 46.1 
SNL-1  7594.983   0.000   0.000   0 46.1 
SNL-1  7597.517   0.000   0.000   0 46.1 
SNL-1  7600.051   0.000   0.000   0 46.1 
SNL-1  7602.587   0.000   0.000   0 46.0 
SNL-1  7605.123   0.000   0.000   0 46.0 
SNL-1  7607.660   0.000   0.000   0 46.0 
SNL-1  7610.199   0.000   0.000   0 46.0 
SNL-1  7612.737   0.000   0.000   0 46.0 
SNL-1  7615.277   0.000   0.000   0 46.0 
SNL-1  7617.818   0.000   0.000   0 46.0 
SNL-1  7620.359   0.000   0.000   0 45.9 
SNL-1  7622.902   0.000   0.000   0 45.9 
SNL-1  7625.445   0.000   0.000   0 45.9 
SNL-1  7627.989   0.000   0.000   0 45.9 
SNL-1  7630.534   0.000   0.000   0 45.9 
SNL-1  7633.079   0.000   0.000   0 45.9 
SNL-1  7635.626   0.000   0.000   0 45.8 
SNL-1  7638.173   0.000   0.000   0 45.8 
SNL-1  7640.721   0.000   0.000   0 45.8 
SNL-1  7643.271   0.000   0.000   0 45.8 
SNL-1  7645.820   0.000   0.000   0 45.8 
SNL-1  7648.371   0.000   0.000   0 45.8 
SNL-1  7650.923   0.000   0.000   0 45.8 
SNL-1  7653.475   0.000   0.000   0 45.7 
SNL-1  7656.029   0.000   0.000   0 45.7 
SNL-1  7658.583   0.000   0.000   0 45.7 
SNL-1  7661.138   0.000   0.000   0 45.7 
SNL-1  7663.694   0.000   0.000   0 45.7 
SNL-1  7666.251   0.000   0.000   0 45.7 
SNL-1  7668.808   0.000   0.000   0 45.6 
SNL-1  7671.367   0.000   0.000   0 45.6 
SNL-1  7673.926   0.000   0.000   0 45.6 
SNL-1  7676.486   0.000   0.000   0 45.6 
SNL-1  7679.047 170.018   0.571   1 45.6 
SNL-1  7681.609 170.906   0.560   1 45.6 
SNL-1  7684.172 169.881   0.559   1 45.6 
SNL-1  7686.736 170.204   0.568   1 45.5 
SNL-1  7689.300 171.002   0.559   1 45.5 
SNL-1  7691.865 170.900   0.567   1 45.5 
SNL-1  7694.431 171.309   0.565   1 45.5 
SNL-1  7696.998 170.535   0.557   1 45.5 
SNL-1  7699.566 170.586   0.560   1 45.5 
SNL-1  7702.135 171.533   0.565   1 45.5 
SNL-1  7704.705 171.444   0.555   1 45.4 
SNL-1  7707.275 172.184   0.550   1 45.4 
SNL-1  7709.846 172.886   0.548   1 45.4 
SNL-1  7712.419 172.483   0.584   1 45.4 
SNL-1  7714.992 172.623   0.721   1 45.4 
SNL-1  7717.565 172.523   0.709   1 45.4 
SNL-1  7720.140 172.541   0.731   1 45.3 
SNL-1  7722.716 171.301   0.588   1 45.3 
SNL-1  7725.292 171.993   0.579   1 45.3 
SNL-1  7727.869 173.411   0.608   1 45.3 
SNL-1  7730.448 173.868   0.579   1 45.3 
SNL-1  7733.027 172.578   0.557   1 45.3 
SNL-1  7735.607 171.717   0.560   1 45.3 
SNL-1  7738.187 173.650   0.569   1 45.2 
SNL-1  7740.769 173.263   0.558   1 45.2 
SNL-1  7743.351 174.440   0.557   1 45.2 
SNL-1  7745.935 175.614   0.554   1 45.2 
SNL-1  7748.519 175.632   0.557   1 45.2 
SNL-1  7751.104 174.744   0.652   1 45.2 
SNL-1  7753.690 175.262   0.785   1 45.1 
SNL-1  7756.277 174.589   0.589   1 45.1 
SNL-1  7758.864 175.285   0.563   1 45.1 
SNL-1  7761.453   0.000   0.000   0 45.1 
SNL-1  7764.042   0.000   0.000   0 45.1 
SNL-1  7766.632   0.000   0.000   0 45.1 
SNL-1  7769.224   0.000   0.000   0 45.1 
SNL-1  7771.816   0.000   0.000   0 45.0 
SNL-1  7774.408   0.000   0.000   0 45.0 
SNL-1  7777.002   0.000   0.000   0 45.0 
SNL-1  7779.597   0.000   0.000   0 45.0 
SNL-1  7782.192   0.000   0.000   0 45.0 
SNL-1  7784.788   0.000   0.000   0 45.0 
SNL-1  7787.386   0.000   0.000   0 45.0 
SNL-1  7789.984   0.000   0.000   0 44.9 
SNL-1  7792.582   0.000   0.000   0 44.9 
SNL-1  7795.182   0.000   0.000   0 44.9 
SNL-1  7797.783   0.000   0.000   0 44.9 
SNL-1  7800.384   0.000   0.000   0 44.9 
SNL-1  7802.987   0.000   0.000   0 44.9 
SNL-1  7805.590   0.000   0.000   0 44.8 
SNL-1  7808.194   0.000   0.000   0 44.8 
SNL-1  7810.799   0.000   0.000   0 44.8 
SNL-1  7813.405   0.000   0.000   0 44.8 
SNL-1  7816.012   0.000   0.000   0 44.8 
SNL-1  7818.619 176.413   0.588   1 44.8 
SNL-1  7821.228 174.682   0.618   1 44.8 
SNL-1  7823.837 173.756   0.799   1 44.7 
SNL-1  7826.447 171.792   0.667   1 44.7 
SNL-1  7829.058 171.376   0.575   1 44.7 
SNL-1  7831.670 169.056   0.576   1 44.7 
SNL-1  7834.283 168.602   0.571   1 44.7 
SNL-1  7836.896 167.899   0.572   1 44.7 
SNL-1  7839.511 167.446   0.569   1 44.7 
SNL-1  7842.126 167.362   0.611   1 44.6 
SNL-1  7844.743 166.569   0.649   1 44.6 
SNL-1  7847.360 167.134   0.573   1 44.6 
SNL-1  7849.978 165.706   0.575   1 44.6 
SNL-1  7852.597 166.575   0.619   1 44.6 
SNL-1  7855.217 168.140   0.788   1 44.6 
SNL-1  7857.837 166.520   0.720   1 44.6 
SNL-1  7860.459 166.140   0.609   1 44.5 
SNL-1  7863.081 165.541   0.669   1 44.5 
SNL-1  7865.704 166.112   0.598   1 44.5 
SNL-1  7868.329 166.495   0.583   1 44.5 
SNL-1  7870.954 167.594   0.638   1 44.5 
SNL-1  7873.580 167.218   0.682   1 44.5 
SNL-1  7876.206 166.601   0.591   1 44.4 
SNL-1  7878.834 167.316   0.584   1 44.4 
SNL-1  7881.463 166.405   0.645   1 44.4 
SNL-1  7884.092 166.949   0.639   1 44.4 
SNL-1  7886.722 165.723   0.595   1 44.4 
SNL-1  7889.353 163.961   0.596   1 44.4 
SNL-1  7891.985 161.454   0.707   1 44.4 
SNL-1  7894.618 159.818   0.648   1 44.3 
SNL-1  7897.252 159.947   0.582   1 44.3 
SNL-1  7899.887 157.892   0.571   1 44.3 
SNL-1  7902.522 156.992   0.565   1 44.3 
SNL-1  7905.159 157.831   0.570   1 44.3 
SNL-1  7907.796 157.043   0.565   1 44.3 
SNL-1  7910.434 157.410   0.569   1 44.3 
SNL-1  7913.073 157.747   0.603   1 44.2 
SNL-1  7915.713 159.179   0.807   1 44.2 
SNL-1  7918.354 159.945   0.709   1 44.2 
SNL-1  7920.996 161.008   0.606   1 44.2 
SNL-1  7923.639 161.962   0.708   1 44.2 
SNL-1  7926.282 160.555   0.613   1 44.2 
SNL-1  7928.926 159.803   0.568   1 44.2 
SNL-1  7931.572 160.223   0.606   1 44.1 
SNL-1  7934.218 159.014   0.674   1 44.1 
SNL-1  7936.865 160.313   0.590   1 44.1 
SNL-1  7939.513 160.005   0.564   1 44.1 
SNL-1  7942.161 159.297   0.565   1 44.1 
SNL-1  7944.811 159.165   0.567   1 44.1 
SNL-1  7947.462 158.861   0.572   1 44.0 
SNL-1  7950.113 158.495   0.601   1 44.0 
SNL-1  7952.765 157.981   0.629   1 44.0 
SNL-1  7955.419 158.669   0.572   1 44.0 
SNL-1  7958.073 159.032   0.565   1 44.0 
SNL-1  7960.728 158.669   0.569   1 44.0 
SNL-1  7963.384 159.843   0.577   1 44.0 
SNL-1  7966.040 161.176   0.714   1 43.9 
SNL-1  7968.698 162.203   0.738   1 43.9 
SNL-1  7971.356 162.272   0.602   1 43.9 
SNL-1  7974.016 163.391   0.581   1 43.9 
SNL-1  7976.676 162.889   0.580   1 43.9 
SNL-1  7979.337 163.256   0.616   1 43.9 
SNL-1  7981.999 162.080   0.678   1 43.9 
SNL-1  7984.662 162.113   0.614   1 43.8 
SNL-1  7987.326 162.729   0.577   1 43.8 
SNL-1  7989.991 161.426   0.578   1 43.8 
SNL-1  7992.656 161.679   0.591   1 43.8 
SNL-1  7995.323 160.420   0.774   1 43.8 
SNL-1  7997.990 160.270   0.706   1 43.8 
SNL-1  8000.659 161.084   0.583   1 43.8 
SNL-1  8003.328 162.757   0.584   1 43.7 
SNL-1  8005.998 162.257   0.577   1 43.7 
SNL-1  8008.669 162.929   0.577   1 43.7 
SNL-1  8011.341 163.572   0.578   1 43.7 
SNL-1  8014.013 163.546   0.589   1 43.7 
SNL-1  8016.687 164.304   0.655   1 43.7 
SNL-1  8019.362 163.071   0.600   1 43.7 
SNL-1  8022.037 163.706   0.589   1 43.6 
SNL-1  8024.713 163.984   0.592   1 43.6 
SNL-1  8027.391 164.540   0.708   1 43.6 
SNL-1  8030.069 162.835   0.714   1 43.6 
SNL-1  8032.748 162.851   0.598   1 43.6 
SNL-1  8035.428 163.127   0.581   1 43.6 
SNL-1  8038.108 163.657   0.579   1 43.6 
SNL-1  8040.790 162.857   0.574   1 43.5 
SNL-1  8043.473 163.965   0.579   1 43.5 
SNL-1  8046.156 164.650   0.580   1 43.5 
SNL-1  8048.840 164.293   0.579   1 43.5 
SNL-1  8051.526 164.933   0.585   1 43.5 
SNL-1  8054.212 164.764   0.628   1 43.5 
SNL-1  8056.899 166.013   0.602   1 43.5 
SNL-1  8059.587 165.869   0.579   1 43.4 
SNL-1  8062.276 166.510   0.600   1 43.4 
SNL-1  8064.965 167.440   0.683   1 43.4 
SNL-1  8067.656 164.909   0.606   1 43.4 
SNL-1  8070.347 163.542   0.577   1 43.4 
SNL-1  8073.040 164.150   0.575   1 43.4 
SNL-1  8075.733 163.245   0.575   1 43.3 
SNL-1  8078.427 163.065   0.579   1 43.3 
SNL-1  8081.123 163.394   0.581   1 43.3 
SNL-1  8083.819 164.465   0.575   1 43.3 
SNL-1  8086.516 163.035   0.580   1 43.3 
SNL-1  8089.213 162.052   0.580   1 43.3 
SNL-1  8091.912 162.649   0.574   1 43.3 
SNL-1  8094.612 163.816   0.585   1 43.2 
SNL-1  8097.312 165.002   0.601   1 43.2 
SNL-1  8100.014 164.210   0.580   1 43.2 
SNL-1  8102.716 164.228   0.589   1 43.2 
SNL-1  8105.419 164.285   0.628   1 43.2 
SNL-1  8108.123 163.910   0.591   1 43.2 
SNL-1  8110.828 163.821   0.583   1 43.2 
SNL-1  8113.534 163.848   0.581   1 43.1 
SNL-1  8116.241 163.524   0.584   1 43.1 
SNL-1  8118.949 162.141   0.578   1 43.1 
SNL-1  8121.658 161.929   0.579   1 43.1 
SNL-1  8124.367 162.110   0.585   1 43.1 
SNL-1  8127.077 162.563   0.582   1 43.1 
SNL-1  8129.789 161.743   0.580   1 43.1 
SNL-1  8132.501 160.321   0.586   1 43.0 
SNL-1  8135.214 161.929   0.602   1 43.0 
SNL-1  8137.928 161.028   0.608   1 43.0 
SNL-1  8140.643 161.914   0.600   1 43.0 
SNL-1  8143.359 163.316   0.618   1 43.0 
SNL-1  8146.076 160.475   0.596   1 43.0 
SNL-1  8148.794 159.709   0.616   1 43.0 
SNL-1  8151.512 158.537   0.629   1 42.9 
SNL-1  8154.232 158.257   0.599   1 42.9 
SNL-1  8156.952 159.549   0.619   1 42.9 
SNL-1  8159.674 158.271   0.600   1 42.9 
SNL-1  8162.396 158.326   0.605   1 42.9 
SNL-1  8165.119 158.852   0.658   1 42.9 
SNL-1  8167.843 156.419   0.624   1 42.9 
SNL-1  8170.568 156.410   0.606   1 42.8 
SNL-1  8173.294 157.276   0.620   1 42.8 
SNL-1  8176.021 156.814   0.578   1 42.8 
SNL-1  8178.748 156.912   0.617   1 42.8 
SNL-1  8181.477 157.765   0.650   1 42.8 
SNL-1  8184.206 157.332   0.607   1 42.8 
SNL-1  8186.937 155.647   0.590   1 42.8 
SNL-1  8189.668 156.141   0.610   1 42.7 
SNL-1  8192.400 157.048   0.623   1 42.7 
SNL-1  8195.133 156.719   0.608   1 42.7 
SNL-1  8197.867 156.306   0.601   1 42.7 
SNL-1  8200.602 159.104   0.624   1 42.7 
SNL-1  8203.338 159.491   0.608   1 42.7 
SNL-1  8206.075 158.536   0.579   1 42.7 
SNL-1  8208.813 160.076   0.581   1 42.6 
SNL-1  8211.551 161.520   0.589   1 42.6 
SNL-1  8214.291 162.594   0.595   1 42.6 
SNL-1  8217.031 163.099   0.589   1 42.6 
SNL-1  8219.773 162.862   0.596   1 42.6 
SNL-1  8222.515 164.845   0.598   1 42.6 
SNL-1  8225.258 164.417   0.605   1 42.6 
SNL-1  8228.002 164.550   0.640   1 42.5 
SNL-1  8230.747 166.596   0.734   1 42.5 
SNL-1  8233.493 165.075   0.685   1 42.5 
SNL-1  8236.240 163.724   0.628   1 42.5 
SNL-1  8238.988 163.746   0.603   1 42.5 
SNL-1  8241.737 162.587   0.593   1 42.5 
SNL-1  8244.486 164.888   0.611   1 42.5 
SNL-1  8247.237 163.004   0.609   1 42.4 
SNL-1  8249.988 163.914   0.592   1 42.4 
SNL-1  8252.741 164.557   0.588   1 42.4 
SNL-1  8255.494 164.276   0.594   1 42.4 
SNL-1  8258.248 164.627   0.612   1 42.4 
SNL-1  8261.003 167.501   0.616   1 42.4 
SNL-1  8263.759 166.658   0.602   1 42.4 
SNL-1  8266.516 165.339   0.597   1 42.3 
SNL-1  8269.274 164.609   0.586   1 42.3 
SNL-1  8272.033 165.443   0.589   1 42.3 
SNL-1  8274.793 166.785   0.610   1 42.3 
SNL-1  8277.553 166.824   0.635   1 42.3 
SNL-1  8280.315 166.910   0.689   1 42.3 
SNL-1  8283.077 167.529   0.775   1 42.3 
SNL-1  8285.841 165.859   0.746   1 42.2 
SNL-1  8288.605 165.187   0.692   1 42.2 
SNL-1  8291.370 166.189   0.874   1 42.2 
SNL-1  8294.136 167.227   0.667   1 42.2 
SNL-1  8296.903 167.080   0.658   1 42.2 
SNL-1  8299.671 167.030   0.759   1 42.2 
SNL-1  8302.440 166.875   0.824   1 42.2 
SNL-1  8305.210 166.613   0.637   1 42.2 
SNL-1  8307.981 165.620   0.632   1 42.1 
SNL-1  8310.753 166.106   0.610   1 42.1 
SNL-1  8313.525 166.478   0.687   1 42.1 
SNL-1  8316.299 166.805   0.622   1 42.1 
SNL-1  8319.073 167.393   0.614   1 42.1 
SNL-1  8321.849 166.847   0.631   1 42.1 
SNL-1  8324.625 165.631   0.630   1 42.1 
SNL-1  8327.402 164.785   0.594   1 42.0 
SNL-1  8330.181 166.075   0.596   1 42.0 
SNL-1  8332.960 164.780   0.603   1 42.0 
SNL-1  8335.740 163.933   0.600   1 42.0 
SNL-1  8338.521 163.943   0.601   1 42.0 
SNL-1  8341.303 164.285   0.619   1 42.0 
SNL-1  8344.085 165.130   0.666   1 42.0 
SNL-1  8346.869 165.245   1.023   1 41.9 
SNL-1  8349.654 164.364   0.799   1 41.9 
SNL-1  8352.439 163.806   0.637   1 41.9 
SNL-1  8355.226 164.180   0.774   1 41.9 
SNL-1  8358.013 163.547   0.677   1 41.9 
SNL-1  8360.802 164.842   0.605   1 41.9 
SNL-1  8363.591 164.748   0.620   1 41.9 
SNL-1  8366.381 165.454   0.663   1 41.8 
SNL-1  8369.173 166.307   0.656   1 41.8 
SNL-1  8371.965 166.276   0.604   1 41.8 
SNL-1  8374.758 167.340   0.602   1 41.8 
SNL-1  8377.552 168.144   0.608   1 41.8 
SNL-1  8380.347 169.134   0.612   1 41.8 
SNL-1  8383.143 168.211   0.667   1 41.8 
SNL-1  8385.939 168.821   0.733   1 41.7 
SNL-1  8388.737 169.642   0.616   1 41.7 
SNL-1  8391.536 170.663   0.605   1 41.7 
SNL-1  8394.335 170.171   0.608   1 41.7 
SNL-1  8397.136 171.089   0.606   1 41.7 
SNL-1  8399.937 172.641   0.742   1 41.7 
SNL-1  8402.740 171.556   0.947   1 41.7 
SNL-1  8405.543 170.728   0.637   1 41.6 
SNL-1  8408.347 170.808   0.610   1 41.6 
SNL-1  8411.152 171.454   0.611   1 41.6 
SNL-1  8413.959 171.465   0.611   1 41.6 
SNL-1  8416.766 170.534   0.717   1 41.6 
SNL-1  8419.574 171.903   0.735   1 41.6 
SNL-1  8422.383 171.266   0.613   1 41.6 
SNL-1  8425.192 170.948   0.614   1 41.6 
SNL-1  8428.003 169.210   0.615   1 41.5 
SNL-1  8430.815 169.453   0.745   1 41.5 
SNL-1  8433.628 170.013   1.007   1 41.5 
SNL-1  8436.441 168.293   0.656   1 41.5 
SNL-1  8439.256 166.551   0.610   1 41.5 
SNL-1  8442.071 164.610   0.604   1 41.5 
SNL-1  8444.888 163.425   0.604   1 41.5 
SNL-1  8447.705 162.722   0.601   1 41.4 
SNL-1  8450.523 162.757   0.600   1 41.4 
SNL-1  8453.343 162.941   0.669   1 41.4 
SNL-1  8456.163 161.064   0.736   1 41.4 
SNL-1  8458.984 162.623   0.604   1 41.4 
SNL-1  8461.806 161.972   0.600   1 41.4 
SNL-1  8464.629 163.680   0.615   1 41.4 
SNL-1  8467.453 163.105   0.873   1 41.3 
SNL-1  8470.278 164.710   0.769   1 41.3 
SNL-1  8473.104 165.186   0.599   1 41.3 
SNL-1  8475.931 167.289   0.605   1 41.3 
SNL-1  8478.758 167.285   0.606   1 41.3 
SNL-1  8481.587 168.130   0.600   1 41.3 
SNL-1  8484.417 168.364   0.599   1 41.3 
SNL-1  8487.247 169.073   0.600   1 41.2 
SNL-1  8490.079 169.301   0.601   1 41.2 
SNL-1  8492.911 170.200   0.607   1 41.2 
SNL-1  8495.745 170.294   0.700   1 41.2 
SNL-1  8498.579 171.545   0.652   1 41.2 
SNL-1  8501.414 170.253   0.604   1 41.2 
SNL-1  8504.251 169.433   0.618   1 41.2 
SNL-1  8507.088 170.337   0.785   1 41.2 
SNL-1  8509.926 170.455   0.697   1 41.1 
SNL-1  8512.765 171.629   0.602   1 41.1 
SNL-1  8515.605 170.122   0.602   1 41.1 
SNL-1  8518.446 169.862   0.601   1 41.1 
SNL-1  8521.288 169.688   0.603   1 41.1 
SNL-1  8524.131 168.590   0.605   1 41.1 
SNL-1  8526.975 169.988   0.600   1 41.1 
SNL-1  8529.819 170.260   0.599   1 41.0 
SNL-1  8532.665 169.499   0.599   1 41.0 
SNL-1  8535.512 169.541   0.599   1 41.0 
SNL-1  8538.359 168.979   0.603   1 41.0 
SNL-1  8541.208 167.708   0.649   1 41.0 
SNL-1  8544.057 166.445   0.614   1 41.0 
SNL-1  8546.908 167.087   0.594   1 41.0 
SNL-1  8549.759 165.574   0.642   1 40.9 
SNL-1  8552.612 164.667   0.692   0 40.9 
SNL-1  8555.465 164.398   0.604   0 40.9 
SNL-1  8558.319 162.632   0.595   0 40.9 
SNL-1  8561.174 161.628   0.593   0 40.9 
SNL-1  8564.031 161.687   0.593   0 40.9 
SNL-1  8566.888 163.238   0.594   0 40.9 
SNL-1  8569.746 163.032   0.594   0 40.9 
SNL-1  8572.605 162.384   0.596   0 40.8 
SNL-1  8575.465 162.088   0.602   0 40.8 
SNL-1  8578.326 161.950   0.602   0 40.8 
SNL-1  8581.188 161.820   0.602   0 40.8 
SNL-1  8584.051 162.682   0.598   0 40.8 
SNL-1  8586.914 162.954   0.599   0 40.8 
SNL-1  8589.779   0.000   0.000   0 40.8 
SNL-1  8592.645   0.000   0.000   0 40.7 
SNL-1  8595.512   0.000   0.000   0 40.7 
SNL-1  8598.379   0.000   0.000   0 40.7 
SNL-1  8601.248   0.000   0.000   0 40.7 
SNL-1  8604.117   0.000   0.000   0 40.7 
SNL-1  8606.988   0.000   0.000   0 40.7 
SNL-1  8609.859   0.000   0.000   0 40.7 
SNL-1  8612.732   0.000   0.000   0 40.6 
SNL-1  8615.605   0.000   0.000   0 40.6 
SNL-1  8618.479   0.000   0.000   0 40.6 
SNL-1  8621.355   0.000   0.000   0 40.6 
SNL-1  8624.231   0.000   0.000   0 40.6 
SNL-1  8627.108   0.000   0.000   0 40.6 
SNL-1  8629.986   0.000   0.000   0 40.6 
SNL-1  8632.865   0.000   0.000   0 40.6 
SNL-1  8635.746   0.000   0.000   0 40.5 
SNL-1  8638.627   0.000   0.000   0 40.5 
SNL-1  8641.509   0.000   0.000   0 40.5 
SNL-1  8644.392   0.000   0.000   0 40.5 
SNL-1  8647.276 161.300   0.634   0 40.5 
SNL-1  8650.160 161.093   0.672   0 40.5 
SNL-1  8653.046 160.742   0.741   0 40.5 
SNL-1  8655.933 161.653   0.733   0 40.4 
SNL-1  8658.821 162.149   0.770   0 40.4 
SNL-1  8661.710 162.629   0.753   0 40.4 
SNL-1  8664.599 163.870   0.745   0 40.4 
SNL-1  8667.490 165.263   0.762   0 40.4 
SNL-1  8670.382 164.427   0.710   0 40.4 
SNL-1  8673.274 162.725   0.745   0 40.4 
SNL-1  8676.168 162.475   0.680   0 40.3 
SNL-1  8679.062 162.399   0.711   0 40.3 
SNL-1  8681.958 162.583   0.657   1 40.3 
SNL-1  8684.854 161.428   0.676   1 40.3 
SNL-1  8687.752 160.434   0.637   1 40.3 
SNL-1  8690.650 159.207   0.645   1 40.3 
SNL-1  8693.550 156.724   0.621   1 40.3 
SNL-1  8696.450 156.841   0.630   1 40.3 
SNL-1  8699.351 156.000   0.613   1 40.2 
SNL-1  8702.254 155.308   0.627   1 40.2 
SNL-1  8705.157 155.530   0.617   1 40.2 
SNL-1  8708.061 155.363   0.614   1 40.2 
SNL-1  8710.966 154.380   0.620   1 40.2 
SNL-1  8713.872 155.930   0.607   1 40.2 
SNL-1  8716.780 155.925   0.606   1 40.2 
SNL-1  8719.688 155.814   0.605   1 40.1 
SNL-1  8722.597 154.867   0.605   1 40.1 
SNL-1  8725.507 154.713   0.605   1 40.1 
SNL-1  8728.418 155.264   0.608   1 40.1 
SNL-1  8731.330 155.697   0.611   1 40.1 
SNL-1  8734.243 156.730   0.614   1 40.1 
SNL-1  8737.157 154.627   0.614   1 40.1 
SNL-1  8740.071 155.625   0.620   1 40.1 
SNL-1  8742.987 155.031   0.623   1 40.0 
SNL-1  8745.904 156.544   0.620   1 40.0 
SNL-1  8748.822 155.570   0.616   1 40.0 
SNL-1  8751.741 152.890   0.614   1 40.0 
SNL-1  8754.660 152.838   0.613   1 40.0 
SNL-1  8757.581 149.749   0.609   1 40.0 
SNL-1  8760.503 148.822   0.687   1 40.0 
SNL-1  8763.426 152.638   0.903   1 39.9 
SNL-1  8766.349 150.673   0.791   1 39.9 
SNL-1  8769.274 150.035   0.880   1 39.9 
SNL-1  8772.199 150.332   0.894   1 39.9 
SNL-1  8775.126 148.883   0.620   1 39.9 
SNL-1  8778.054 149.138   0.749   1 39.9 
SNL-1  8780.982 151.054   0.993   1 39.9 
SNL-1  8783.912 152.853   0.725   1 39.9 
SNL-1  8786.842 153.445   0.612   1 39.8 
SNL-1  8789.774 153.301   0.613   1 39.8 
SNL-1  8792.706 151.418   0.706   1 39.8 
SNL-1  8795.639 147.885   0.726   1 39.8 
SNL-1  8798.574 143.120   0.605   1 39.8 
SNL-1  8801.509 140.116   0.601   1 39.8 
SNL-1  8804.446 138.745   0.602   1 39.8 
SNL-1  8807.383 139.320   0.600   1 39.7 
SNL-1  8810.321 140.043   0.604   1 39.7 
SNL-1  8813.261 140.976   0.626   1 39.7 
SNL-1  8816.201 140.388   0.607   1 39.7 
SNL-1  8819.142 142.948   0.607   1 39.7 
SNL-1  8822.084 147.552   0.611   1 39.7 
SNL-1  8825.027 151.326   0.620   1 39.7 
SNL-1  8827.972 154.142   0.923   1 39.7 
SNL-1  8830.917 155.639   1.250   1 39.6 
SNL-1  8833.863 157.766   0.701   1 39.6 
SNL-1  8836.810 158.442   0.734   1 39.6 
SNL-1  8839.758 157.562   0.935   1 39.6 
SNL-1  8842.707 158.744   0.674   1 39.6 
SNL-1  8845.658 158.783   0.629   1 39.6 
SNL-1  8848.609 159.677   0.643   1 39.6 
SNL-1  8851.561 159.312   0.708   1 39.5 
SNL-1  8854.514 158.877   0.713   1 39.5 
SNL-1  8857.468 158.395   0.635   1 39.5 
SNL-1  8860.423 158.331   0.641   1 39.5 
SNL-1  8863.379 159.419   0.647   1 39.5 
SNL-1  8866.336 160.576   0.661   1 39.5 
SNL-1  8869.294 160.805   0.795   1 39.5 
SNL-1  8872.253 160.566   0.807   1 39.5 
SNL-1  8875.213 160.549   0.646   1 39.4 
SNL-1  8878.174 161.601   0.644   1 39.4 
SNL-1  8881.136 163.640   0.645   1 39.4 
SNL-1  8884.099 161.363   0.643   1 39.4 
SNL-1  8887.062 162.075   0.886   1 39.4 
SNL-1  8890.027 163.215   1.111   1 39.4 
SNL-1  8892.993 163.123   0.670   1 39.4 
SNL-1  8895.960 162.596   0.652   1 39.4 
SNL-1  8898.928 162.825   0.663   1 39.3 
SNL-1  8901.897 162.439   0.657   1 39.3 
SNL-1  8904.867 164.047   0.830   1 39.3 
SNL-1  8907.838 163.274   0.851   1 39.3 
SNL-1  8910.809 163.916   0.664   1 39.3 
SNL-1  8913.782 163.315   0.662   1 39.3 
SNL-1  8916.756 159.804   0.651   1 39.3 
SNL-1  8919.731 157.177   0.735   1 39.2 
SNL-1  8922.707 153.755   1.252   1 39.2 
SNL-1  8925.683 151.296   0.793   1 39.2 
SNL-1  8928.661 150.072   0.655   1 39.2 
SNL-1  8931.640 148.074   0.676   1 39.2 
SNL-1  8934.620 147.970   0.663   1 39.2 
SNL-1  8937.601 147.958   0.666   1 39.2 
SNL-1  8940.582 148.601   0.655   1 39.2 
SNL-1  8943.565 149.404   0.699   1 39.1 
SNL-1  8946.549 152.734   0.920   1 39.1 
SNL-1  8949.534 155.372   0.727   1 39.1 
SNL-1  8952.519 156.373   0.677   1 39.1 
SNL-1  8955.506 158.994   0.697   1 39.1 
SNL-1  8958.494 158.333   0.817   1 39.1 
SNL-1  8961.482 159.471   1.194   1 39.1 
SNL-1  8964.472 160.956   0.786   1 39.1 
SNL-1  8967.463 162.088   0.751   1 39.0 
SNL-1  8970.455 160.773   0.704   1 39.0 
SNL-1  8973.447 161.645   0.730   1 39.0 
SNL-1  8976.441 161.465   0.745   1 39.0 
SNL-1  8979.436 164.764   0.709   1 39.0 
SNL-1  8982.432 165.515   0.731   1 39.0 
SNL-1  8985.428 164.649   0.730   1 39.0 
SNL-1  8988.426 165.314   0.772   1 38.9 
SNL-1  8991.425 164.029   1.100   1 38.9 
SNL-1  8994.424 164.766   0.922   1 38.9 
SNL-1  8997.425 163.962   0.727   1 38.9 
SNL-1  9000.427 164.596   0.693   1 38.9 
SNL-1  9003.430 165.648   1.098   1 38.9 
SNL-1  9006.433 166.492   0.996   1 38.9 
SNL-1  9009.438 165.478   0.742   1 38.9 
SNL-1  9012.444 164.799   0.724   1 38.8 
SNL-1  9015.450 165.028   0.728   1 38.8 
SNL-1  9018.458 166.033   0.740   1 38.8 
SNL-1  9021.467 167.473   0.749   1 38.8 
SNL-1  9024.477 167.269   0.723   1 38.8 
SNL-1  9027.487 167.107   0.748   1 38.8 
SNL-1  9030.499 169.229   0.737   1 38.8 
SNL-1  9033.512 166.996   0.716   1 38.8 
SNL-1  9036.526 165.872   0.690   1 38.7 
SNL-1  9039.540 167.497   0.731   1 38.7 
SNL-1  9042.556 167.800   0.770   1 38.7 
SNL-1  9045.573 167.910   0.715   1 38.7 
SNL-1  9048.591 168.606   0.689   1 38.7 
SNL-1  9051.610 169.177   0.831   1 38.7 
SNL-1  9054.629 168.186   0.817   1 38.7 
SNL-1  9057.650 167.846   0.703   1 38.6 
SNL-1  9060.672 169.010   0.685   1 38.6 
SNL-1  9063.695 170.011   0.715   1 38.6 
SNL-1  9066.719 168.788   0.730   1 38.6 
SNL-1  9069.743 169.505   0.709   1 38.6 
SNL-1  9072.769 166.268   0.770   1 38.6 
SNL-1  9075.796 163.993   0.767   1 38.6 
SNL-1  9078.824 164.697   0.700   1 38.6 
SNL-1  9081.853 165.263   0.733   1 38.5 
SNL-1  9084.883 166.805   0.757   1 38.5 
SNL-1  9087.914 166.902   0.714   1 38.5 
SNL-1  9090.946 165.623   0.754   1 38.5 
SNL-1  9093.978 167.002   0.735   1 38.5 
SNL-1  9097.012 168.857   0.789   1 38.5 
SNL-1  9100.047 169.169   0.713   1 38.5 
SNL-1  9103.083 171.512   0.796   1 38.5 
SNL-1  9106.120 170.783   0.805   1 38.4 
SNL-1  9109.158 170.277   0.782   1 38.4 
SNL-1  9112.197 170.497   0.738   1 38.4 
SNL-1  9115.237 170.671   0.689   1 38.4 
SNL-1  9118.278 171.962   0.707   1 38.4 
SNL-1  9121.320 173.346   0.790   1 38.4 
SNL-1  9124.363 174.512   0.721   1 38.4 
SNL-1  9127.407 173.526   0.700   1 38.4 
SNL-1  9130.453 171.600   0.726   1 38.3 
SNL-1  9133.499 171.384   0.801   1 38.3 
SNL-1  9136.546 169.774   0.761   1 38.3 
SNL-1  9139.594 167.500   0.843   1 38.3 
SNL-1  9142.643 166.904   0.716   1 38.3 
SNL-1  9145.693 166.592   0.706   1 38.3 
SNL-1  9148.744 165.729   0.708   1 38.3 
SNL-1  9151.797 164.749   0.713   1 38.3 
SNL-1  9154.850 162.381   0.836   1 38.2 
SNL-1  9157.904 163.385   0.859   1 38.2 
SNL-1  9160.959 164.416   0.769   1 38.2 
SNL-1  9164.016 163.293   0.783   1 38.2 
SNL-1  9167.073 165.385   0.725   1 38.2 
SNL-1  9170.131 164.743   0.716   1 38.2 
SNL-1  9173.191 164.169   0.723   1 38.2 
SNL-1  9176.251 164.617   0.790   1 38.2 
SNL-1  9179.312 166.251   0.814   1 38.1 
SNL-1  9182.375 166.494   0.726   1 38.1 
SNL-1  9185.438 167.447   0.725   1 38.1 
SNL-1  9188.503 166.677   0.758   1 38.1 
SNL-1  9191.568 165.844   0.703   1 38.1 
SNL-1  9194.634 165.645   0.718   1 38.1 
SNL-1  9197.702 165.376   0.747   1 38.1 
SNL-1  9200.771 166.471   0.734   1 38.0 
SNL-1  9203.840 166.118   0.702   1 38.0 
SNL-1  9206.911 165.765   0.707   1 38.0 
SNL-1  9209.982 165.478   0.730   1 38.0 
SNL-1  9213.055 164.951   0.717   1 38.0 
SNL-1  9216.129 164.424   0.731   1 38.0 
SNL-1  9219.203 164.360   0.789   1 38.0 
SNL-1  9222.279 165.608   0.739   1 38.0 
SNL-1  9225.356 165.925   0.728   1 37.9 
SNL-1  9228.433 166.561   0.768   1 37.9 
SNL-1  9231.512 166.006   0.726   1 37.9 
SNL-1  9234.592 163.325   0.726   1 37.9 
SNL-1  9237.673 166.377   0.738   1 37.9 
SNL-1  9240.755 166.276   0.743   1 37.9 
SNL-1  9243.838 167.530   0.742   1 37.9 
SNL-1  9246.922 167.612   0.749   1 37.9 
SNL-1  9250.007 167.290   0.762   1 37.8 
SNL-1  9253.093 167.840   0.763   1 37.8 
SNL-1  9256.180 166.368   0.757   1 37.8 
SNL-1  9259.268 167.748   0.735   1 37.8 
SNL-1  9262.357 168.894   0.754   1 37.8 
SNL-1  9265.447 167.140   0.770   1 37.8 
SNL-1  9268.538 167.357   0.739   1 37.8 
SNL-1  9271.630 166.369   0.741   1 37.8 
SNL-1  9274.723 167.355   0.756   1 37.7 
SNL-1  9277.817 169.804   0.769   1 37.7 
SNL-1  9901.98    1.00296 0.00313 1 32.  
SNL-1  9905.29    1.00323 0.00296 1 32.  
SNL-1  9908.59    1.01429 0.00294 1 32.  
SNL-1  9911.90    1.01283 0.00291 1 32.  
SNL-1  9915.20    1.00822 0.00316 1 32.  
SNL-1  9918.51    1.01663 0.00328 1 32.  
SNL-1  9921.82    1.02176 0.00284 1 32.  
SNL-1  9925.13    1.01166 0.00279 1 32.  
SNL-1  9928.44    1.01245 0.00279 1 32.  
SNL-1  9931.75    1.00933 0.00275 1 32.  
SNL-1  9935.07    1.00029 0.00272 1 32.  
SNL-1  9938.38    1.00282 0.00270 1 32.  
SNL-1  9941.70    1.00010 0.00274 1 32.  
SNL-1  9945.01    0.99880 0.00300 1 32.  
SNL-1  9948.33    0.99231 0.00321 1 32.  
SNL-1  9951.65    0.99003 0.00284 1 32.  
SNL-1  9954.97    0.98622 0.00270 1 32.  
SNL-1  9958.29    0.99502 0.00320 1 32.  
SNL-1  9961.61    0.99185 0.00308 1 32.  
SNL-1  9964.94    0.98135 0.00311 1 32.  
SNL-1  9968.26    0.98626 0.00255 1 32.  
SNL-1  9971.59    0.99135 0.00255 1 32.  
SNL-1  9974.91    0.99135 0.00264 1 32.  
SNL-1  9978.24    0.98608 0.00253 1 32.  
SNL-1  9981.57    0.99781 0.00253 1 32.  
SNL-1  9984.90    0.99829 0.00249 1 32.  
SNL-1  9988.23    0.99435 0.00254 1 32.  
SNL-1  9991.56    1.00339 0.00248 1 32.  
SNL-1  9994.90    0.99809 0.00291 1 32.  
SNL-1  9998.23    0.99954 0.00261 1 32.  
SNL-1 10001.57    1.00153 0.00256 1 32.  
SNL-1 10004.90    1.00656 0.00252 1 32.  
SNL-1 10008.24    1.00552 0.00245 1 32.  
SNL-1 10011.58    1.00491 0.00248 1 32.  
SNL-1 10014.92    1.00718 0.00324 1 32.  
SNL-1 10018.26    1.00635 0.00279 1 32.  
SNL-1 10021.60    1.00467 0.00251 1 32.  
SNL-1 10024.95    1.01012 0.00248 1 32.  
SNL-1 10028.29    0.99477 0.00271 1 32.  
SNL-1 10031.64    0.98848 0.00243 1 32.  
SNL-1 10034.99    0.98419 0.00241 1 32.  
SNL-1 10038.33    0.97689 0.00243 1 32.  
SNL-1 10041.68    0.97451 0.00243 1 32.  
SNL-1 10045.03    0.97077 0.00248 1 32.  
SNL-1 10048.38    0.97849 0.00245 1 32.  
SNL-1 10051.74    0.98058 0.00241 1 32.  
SNL-1 10055.09    0.98352 0.00242 1 32.  
SNL-1 10058.44    0.99151 0.00244 1 32.  
SNL-1 10061.80    0.99296 0.00257 1 32.  
SNL-1 10065.16    0.99336 0.00256 1 32.  
SNL-1 10068.51    0.99580 0.00265 1 32.  
SNL-1 10071.87    0.98948 0.00282 1 32.  
SNL-1 10075.23    0.98841 0.00257 1 32.  
SNL-1 10078.59    0.99304 0.00249 1 32.  
SNL-1 10081.96    0.99356 0.00254 1 32.  
SNL-1 10085.32    0.98847 0.00304 1 32.  
SNL-1 10088.69    0.98652 0.00251 1 32.  
SNL-1 10092.05    0.98545 0.00266 1 32.  
SNL-1 10095.42    0.98313 0.00274 1 32.  
SNL-1 10098.79    0.99345 0.00256 1 32.  
SNL-1 10102.16    1.00638 0.00256 1 32.  
SNL-1 10105.53    1.01479 0.00278 1 32.  
SNL-1 10108.90    1.01546 0.00263 1 32.  
SNL-1 10112.27    1.01227 0.00259 1 32.  
SNL-1 10115.64    1.01662 0.00260 1 32.  
SNL-1 10119.02    1.01849 0.00262 1 32.  
SNL-1 10122.39    1.01127 0.00265 1 32.  
SNL-1 10125.77    1.00880 0.00322 1 32.  
SNL-1 10129.15    1.01069 0.00286 1 32.  
SNL-1 10132.53    1.00826 0.00269 1 32.  
SNL-1 10135.91    1.00603 0.00272 1 32.  
SNL-1 10139.29    1.00732 0.00274 1 32.  
SNL-1 10142.67    1.00219 0.00274 1 32.  
SNL-1 10146.06    1.00754 0.00292 1 32.  
SNL-1 10149.44    1.01305 0.00285 1 32.  
SNL-1 10152.83    1.00903 0.00290 1 32.  
SNL-1 10156.21    1.01745 0.00311 1 32.  
SNL-1 10159.60    1.01862 0.00310 1 32.  
SNL-1 10162.99    1.01320 0.00299 1 32.  
SNL-1 10166.38    1.01634 0.00300 1 32.  
SNL-1 10169.77    1.02255 0.00302 1 32.  
SNL-1 10173.17    1.01918 0.00360 1 32.  
SNL-1 10176.56    1.02324 0.00348 1 32.  
SNL-1 10179.96    1.01825 0.00313 1 32.  
SNL-1 10183.35    1.02033 0.00303 1 32.  
SNL-1 10186.75    1.01331 0.00280 1 32.  
SNL-1 10190.15    1.01592 0.00300 1 32.  
SNL-1 10193.55    1.01331 0.00330 1 32.  
SNL-1 10196.95    1.01149 0.00265 1 32.  
SNL-1 10200.35    1.00319 0.00265 1 32.  
SNL-1 10203.75    1.00209 0.00270 1 32.  
SNL-1 10207.16    1.00462 0.00273 1 32.  
SNL-1 10210.56    1.00021 0.00278 1 32.  
SNL-1 10213.97    1.00306 0.00310 1 32.  
SNL-1 10217.38    0.99930 0.00263 1 32.  
SNL-1 10220.79    0.99301 0.00267 1 32.  
SNL-1 10224.20    0.99174 0.00261 1 32.  
SNL-1 10227.61    0.99645 0.00291 1 32.  
SNL-1 10231.02    0.98948 0.00276 1 32.  
SNL-1 10234.43    0.99308 0.00282 1 32.  
SNL-1 10237.85    0.99165 0.00259 1 32.  
SNL-1 10241.26    0.99556 0.00274 1 32.  
SNL-1 10244.68    0.99619 0.00265 1 32.  
SNL-1 10248.10    0.99768 0.00255 1 32.  
SNL-1 10251.52    0.99546 0.00258 1 32.  
SNL-1 10254.94    0.99935 0.00253 1 32.  
SNL-1 10258.36    1.00047 0.00251 1 32.  
SNL-1 10261.78    0.99907 0.00250 1 32.  
SNL-1 10265.20    0.99650 0.00265 1 32.  
SNL-1 10268.63    0.99945 0.00262 1 32.  
SNL-1 10272.05    0.99251 0.00285 1 32.  
SNL-1 10275.48    0.99773 0.00262 1 32.  
SNL-1 10278.91    1.00474 0.00271 1 32.  
SNL-1 10282.34    1.00669 0.00277 1 32.  
SNL-1 10285.77    1.00884 0.00298 1 32.  
SNL-1 10289.20    1.01073 0.00424 1 32.  
SNL-1 10292.63    1.00939 0.00283 1 32.  
SNL-1 10296.07    1.00213 0.00284 1 32.  
SNL-1 10299.50    1.01302 0.00307 1 32.  
SNL-1 10302.94    0.99630 0.00259 1 32.  
SNL-1 10306.37    0.99941 0.00272 1 32.  
SNL-1 10309.81    1.00213 0.00271 1 32.  
SNL-1 10313.25    1.00241 0.00263 1 32.  
SNL-1 10316.69    1.00019 0.00249 1 32.  
SNL-1 10320.14    0.99872 0.00247 1 32.  
SNL-1 10323.58    1.00211 0.00246 1 32.  
SNL-1 10327.02    1.00259 0.00251 1 32.  
SNL-1 10330.47    1.00189 0.00268 1 32.  
SNL-1 10333.91    0.99892 0.00239 1 32.  
SNL-1 10337.36    0.99367 0.00237 1 32.  
SNL-1 10340.81    0.99341 0.00239 1 32.  
SNL-1 10344.26    0.98997 0.00236 1 32.  
SNL-1 10347.71    0.98170 0.00245 1 32.  
SNL-1 10351.16    0.97847 0.00291 1 32.  
SNL-1 10354.62    0.97801 0.00236 1 32.  
SNL-1 10358.07    0.97555 0.00232 1 32.  
SNL-1 10361.53    0.97523 0.00227 1 32.  
SNL-1 10364.98    0.97593 0.00225 1 32.  
SNL-1 10368.44    0.97396 0.00223 1 32.  
SNL-1 10371.90    0.97604 0.00227 1 32.  
SNL-1 10375.36    0.97926 0.00322 1 32.  
SNL-1 10378.82    0.97651 0.00244 1 32.  
SNL-1 10382.29    0.98159 0.00220 1 32.  
SNL-1 10385.75    0.98413 0.00221 1 32.  
SNL-1 10389.21    0.98991 0.00219 1 32.  
SNL-1 10392.68    0.99784 0.00220 1 32.  
SNL-1 10396.15    0.99668 0.00223 1 32.  
SNL-1 10399.62    1.00429 0.00259 1 32.  
SNL-1 10403.09    1.00782 0.00219 1 32.  
SNL-1 10406.56    1.00864 0.00218 1 32.  
SNL-1 10410.03    1.00834 0.00218 1 32.  
SNL-1 10413.50    1.01376 0.00217 1 32.  
SNL-1 10416.97    1.01232 0.00220 1 32.  
SNL-1 10420.45    1.01940 0.00340 1 32.  
SNL-1 10423.93    1.01365 0.00242 1 32.  
SNL-1 10427.40    1.01269 0.00217 1 32.  
SNL-1 10430.88    1.01256 0.00219 1 32.  
SNL-1 10434.36    1.00851 0.00216 1 32.  
SNL-1 10437.84    1.01662 0.00215 1 32.  
SNL-1 10441.33    1.01093 0.00216 1 32.  
SNL-1 10444.81    1.01361 0.00215 1 32.  
SNL-1 10448.29    1.01080 0.00215 1 32.  
SNL-1 10451.78    1.00363 0.00238 1 32.  
SNL-1 10455.27    1.00466 0.00230 1 32.  
SNL-1 10458.76    1.00304 0.00216 1 32.  
SNL-1 10462.24    0.99590 0.00215 1 32.  
SNL-1 10465.73    0.99360 0.00215 1 32.  
SNL-1 10469.23    1.00166 0.00240 1 32.  
SNL-1 10472.72    1.00039 0.00276 1 32.  
SNL-1 10476.21    0.99309 0.00216 1 32.  
SNL-1 10479.71    0.99714 0.00221 1 32.  
SNL-1 10483.20    0.99355 0.00222 1 32.  
SNL-1 10486.70    1.00042 0.00219 1 32.  
SNL-1 10490.20    0.99849 0.00220 1 32.  
SNL-1 10493.70    1.00318 0.00222 1 32.  
SNL-1 10497.20    1.00112 0.00222 1 32.  
SNL-1 10500.70    0.99780 0.00222 1 32.  
SNL-1 10504.21    1.00131 0.00223 1 32.  
SNL-1 10507.71    0.99634 0.00225 1 32.  
SNL-1 10511.22    1.00071 0.00261 1 32.  
SNL-1 10514.72    1.00701 0.00231 1 32.  
SNL-2  3997.802  34.726   2.358   1 88.2 
SNL-2  3999.136  34.279   2.405   1 88.1 
SNL-2  4000.470  37.699   2.453   1 88.1 
SNL-2  4001.805  38.372   2.451   1 88.1 
SNL-2  4003.140  41.504   2.468   1 88.1 
SNL-2  4004.475  39.296   2.386   1 88.0 
SNL-2  4005.811  36.657   2.277   1 88.0 
SNL-2  4007.148  41.013   2.316   1 88.0 
SNL-2  4008.485  39.394   2.387   1 88.0 
SNL-2  4009.822  35.394   2.396   1 87.9 
SNL-2  4011.160  38.957   2.397   1 87.9 
SNL-2  4012.498  36.142   2.395   1 87.9 
SNL-2  4013.836  31.650   2.371   1 87.8 
SNL-2  4015.176  30.322   2.358   1 87.8 
SNL-2  4016.515  30.447   2.336   1 87.8 
SNL-2  4017.855  26.358   2.296   1 87.8 
SNL-2  4019.196  28.142   2.320   1 87.7 
SNL-2  4020.536  27.554   2.331   1 87.7 
SNL-2  4021.878  23.846   2.302   1 87.7 
SNL-2  4023.220  24.643   2.298   1 87.7 
SNL-2  4024.562  22.857   2.272   1 87.6 
SNL-2  4025.904  23.136   2.262   1 87.6 
SNL-2  4027.248  24.881   2.289   1 87.6 
SNL-2  4028.591  23.232   2.300   1 87.6 
SNL-2  4029.935  25.490   2.234   1 87.5 
SNL-2  4031.280  25.750   2.145   1 87.5 
SNL-2  4032.624  23.356   2.108   1 87.5 
SNL-2  4033.970  23.717   2.116   1 87.5 
SNL-2  4035.316  22.198   2.137   1 87.4 
SNL-2  4036.662  19.725   2.192   1 87.4 
SNL-2  4038.009  28.013   2.262   1 87.4 
SNL-2  4039.356  24.804   2.245   1 87.3 
SNL-2  4040.703  24.726   2.197   1 87.3 
SNL-2  4042.051  24.955   2.206   1 87.3 
SNL-2  4043.400  25.100   2.196   1 87.3 
SNL-2  4044.749  30.974   2.074   1 87.2 
SNL-2  4046.098  30.315   1.956   1 87.2 
SNL-2  4047.448  31.422   2.035   1 87.2 
SNL-2  4048.799  31.866   2.155   1 87.2 
SNL-2  4050.149  29.952   2.179   1 87.1 
SNL-2  4051.500  31.235   2.175   1 87.1 
SNL-2  4052.852  32.472   2.137   1 87.1 
SNL-2  4054.204  31.482   2.097   1 87.1 
SNL-2  4055.557  28.492   2.075   1 87.0 
SNL-2  4056.910  28.594   2.054   1 87.0 
SNL-2  4058.263  27.123   2.020   1 87.0 
SNL-2  4059.617  27.182   2.040   1 87.0 
SNL-2  4060.972  29.479   2.094   1 86.9 
SNL-2  4062.326  27.439   2.047   1 86.9 
SNL-2  4063.682  27.094   1.935   1 86.9 
SNL-2  4065.037  28.428   1.953   1 86.9 
SNL-2  4066.394  31.492   2.011   1 86.8 
SNL-2  4067.750  30.159   2.021   1 86.8 
SNL-2  4069.107  31.614   2.065   1 86.8 
SNL-2  4070.465  32.126   2.061   1 86.7 
SNL-2  4071.823  30.609   1.972   1 86.7 
SNL-2  4073.181  26.339   1.968   1 86.7 
SNL-2  4074.540  25.677   2.026   1 86.7 
SNL-2  4075.899  28.143   2.006   1 86.6 
SNL-2  4077.259  29.354   1.936   1 86.6 
SNL-2  4078.620  33.491   1.929   1 86.6 
SNL-2  4079.980  30.846   1.982   1 86.6 
SNL-2  4081.341  30.757   2.051   1 86.5 
SNL-2  4082.703  32.524   2.054   1 86.5 
SNL-2  4084.065  35.187   2.001   1 86.5 
SNL-2  4085.428  31.228   1.968   1 86.5 
SNL-2  4086.791  31.018   2.003   1 86.4 
SNL-2  4088.154  31.327   2.052   1 86.4 
SNL-2  4089.518  31.828   2.064   1 86.4 
SNL-2  4090.882  35.230   2.044   1 86.3 
SNL-2  4092.247  37.258   2.014   1 86.3 
SNL-2  4093.612  41.270   2.016   1 86.3 
SNL-2  4094.978  41.475   2.006   1 86.3 
SNL-2  4096.344  42.362   1.959   1 86.2 
SNL-2  4097.711  44.091   1.938   1 86.2 
SNL-2  4099.078  44.999   1.930   1 86.2 
SNL-2  4100.445  46.276   1.873   1 86.2 
SNL-2  4101.813  46.407   1.786   1 86.1 
SNL-2  4103.182  45.707   1.788   1 86.1 
SNL-2  4104.551  43.294   1.864   1 86.1 
SNL-2  4105.920  45.273   1.924   1 86.1 
SNL-2  4107.290  46.865   1.950   1 86.0 
SNL-2  4108.660  45.693   1.946   1 86.0 
SNL-2  4110.031  41.900   1.928   1 86.0 
SNL-2  4111.402  44.325   1.926   1 86.0 
SNL-2  4112.774  46.221   1.942   1 85.9 
SNL-2  4114.146  47.517   1.964   1 85.9 
SNL-2  4115.518  48.161   1.977   1 85.9 
SNL-2  4116.891  49.223   1.982   1 85.8 
SNL-2  4118.265  49.236   1.951   1 85.8 
SNL-2  4119.639  50.153   1.917   1 85.8 
SNL-2  4121.013  48.154   1.917   1 85.8 
SNL-2  4122.388  47.226   1.920   1 85.7 
SNL-2  4123.763  44.086   1.907   1 85.7 
SNL-2  4125.139  40.131   1.910   1 85.7 
SNL-2  4126.515  38.823   1.893   1 85.7 
SNL-2  4127.892  39.161   1.867   1 85.6 
SNL-2  4129.269  38.429   1.858   1 85.6 
SNL-2  4130.647  34.260   1.855   1 85.6 
SNL-2  4132.025  29.304   1.801   1 85.6 
SNL-2  4133.403  25.912   1.755   1 85.5 
SNL-2  4134.782  24.417   1.770   1 85.5 
SNL-2  4136.162  19.168   1.809   1 85.5 
SNL-2  4137.542  17.135   1.833   1 85.5 
SNL-2  4138.922  18.020   1.842   1 85.4 
SNL-2  4140.303  21.545   1.856   1 85.4 
SNL-2  4141.684  22.750   1.830   1 85.4 
SNL-2  4143.066  22.784   1.748   1 85.3 
SNL-2  4144.448  27.688   1.711   1 85.3 
SNL-2  4145.831  29.440   1.762   1 85.3 
SNL-2  4147.214  31.112   1.814   1 85.3 
SNL-2  4148.598  34.573   1.813   1 85.2 
SNL-2  4149.982  39.031   1.798   1 85.2 
SNL-2  4151.366  40.399   1.796   1 85.2 
SNL-2  4152.751  43.903   1.805   1 85.2 
SNL-2  4154.137  47.267   1.778   1 85.1 
SNL-2  4155.523  50.388   1.768   1 85.1 
SNL-2  4156.909  50.023   1.767   1 85.1 
SNL-2  4158.296  49.282   1.774   1 85.1 
SNL-2  4159.683  49.051   1.798   1 85.0 
SNL-2  4161.071  48.857   1.804   1 85.0 
SNL-2  4162.459  48.996   1.819   1 85.0 
SNL-2  4163.848  44.520   1.823   1 84.9 
SNL-2  4165.237  40.388   1.807   1 84.9 
SNL-2  4166.626  37.858   1.776   1 84.9 
SNL-2  4168.016  34.280   1.739   1 84.9 
SNL-2  4169.407  29.028   1.739   1 84.8 
SNL-2  4170.798  25.687   1.738   1 84.8 
SNL-2  4172.189  26.011   1.682   1 84.8 
SNL-2  4173.581  25.112   1.637   1 84.8 
SNL-2  4174.974  26.072   1.658   1 84.7 
SNL-2  4176.367  25.597   1.682   1 84.7 
SNL-2  4177.760  28.790   1.676   1 84.7 
SNL-2  4179.154  31.248   1.684   1 84.7 
SNL-2  4180.548  33.748   1.707   1 84.6 
SNL-2  4181.943  39.844   1.695   1 84.6 
SNL-2  4183.338  44.431   1.678   1 84.6 
SNL-2  4184.733  46.810   1.696   1 84.6 
SNL-2  4186.130  49.310   1.712   1 84.5 
SNL-2  4187.526  51.476   1.664   1 84.5 
SNL-2  4188.923  53.067   1.654   1 84.5 
SNL-2  4190.321  56.444   1.706   1 84.4 
SNL-2  4191.719  57.408   1.713   1 84.4 
SNL-2  4193.117  58.024   1.723   1 84.4 
SNL-2  4194.516  61.443   1.743   1 84.4 
SNL-2  4195.915  60.115   1.699   1 84.3 
SNL-2  4197.315  59.225   1.656   1 84.3 
SNL-2  4198.716  59.986   1.627   1 84.3 
SNL-2  4200.116  62.872   1.636   1 84.3 
SNL-2  4201.518  62.367   1.638   1 84.2 
SNL-2  4202.919  60.363   1.629   1 84.2 
SNL-2  4204.321  61.726   1.660   1 84.2 
SNL-2  4205.724  64.403   1.692   1 84.2 
SNL-2  4207.127  64.670   1.707   1 84.1 
SNL-2  4208.531  65.402   1.716   1 84.1 
SNL-2  4209.935  66.950   1.705   1 84.1 
SNL-2  4211.339  65.611   1.689   1 84.0 
SNL-2  4212.744  64.855   1.703   1 84.0 
SNL-2  4214.150  66.608   1.706   1 84.0 
SNL-2  4215.556  66.825   1.658   1 84.0 
SNL-2  4216.962  66.696   1.629   1 83.9 
SNL-2  4218.369  67.615   1.654   1 83.9 
SNL-2  4219.776  67.519   1.673   1 83.9 
SNL-2  4221.184  66.829   1.688   1 83.9 
SNL-2  4222.592  66.278   1.679   1 83.8 
SNL-2  4224.001  67.526   1.638   1 83.8 
SNL-2  4225.410  69.611   1.575   1 83.8 
SNL-2  4226.820  70.927   1.484   1 83.8 
SNL-2  4228.230  70.067   1.488   1 83.7 
SNL-2  4229.641  69.709   1.601   1 83.7 
SNL-2  4231.052  70.537   1.660   1 83.7 
SNL-2  4232.463  71.155   1.658   1 83.7 
SNL-2  4233.875  67.681   1.623   1 83.6 
SNL-2  4235.288  66.999   1.597   1 83.6 
SNL-2  4236.701  68.241   1.572   1 83.6 
SNL-2  4238.114  67.009   1.563   1 83.5 
SNL-2  4239.528  65.760   1.573   1 83.5 
SNL-2  4240.943  63.998   1.584   1 83.5 
SNL-2  4242.358  61.360   1.598   1 83.5 
SNL-2  4243.773  62.314   1.595   1 83.4 
SNL-2  4245.189  60.366   1.604   1 83.4 
SNL-2  4246.605  62.618   1.610   1 83.4 
SNL-2  4248.022  66.218   1.575   1 83.4 
SNL-2  4249.439  69.001   1.543   1 83.3 
SNL-2  4250.857  70.233   1.529   1 83.3 
SNL-2  4252.275  69.138   1.564   1 83.3 
SNL-2  4253.693  67.758   1.590   1 83.3 
SNL-2  4255.113  64.747   1.544   1 83.2 
SNL-2  4256.532  62.944   1.545   1 83.2 
SNL-2  4257.952  61.451   1.579   1 83.2 
SNL-2  4259.373  62.954   1.546   1 83.1 
SNL-2  4260.794  65.110   1.479   1 83.1 
SNL-2  4262.215  65.371   1.491   1 83.1 
SNL-2  4263.637  65.545   1.555   1 83.1 
SNL-2  4265.060  66.525   1.584   1 83.0 
SNL-2  4266.483  64.894   1.583   1 83.0 
SNL-2  4267.906  62.333   1.561   1 83.0 
SNL-2  4269.330  62.873   1.532   1 83.0 
SNL-2  4270.754  61.972   1.486   1 82.9 
SNL-2  4272.179  62.861   1.424   1 82.9 
SNL-2  4273.604  60.160   1.417   1 82.9 
SNL-2  4275.030  59.514   1.441   1 82.9 
SNL-2  4276.456  57.033   1.463   1 82.8 
SNL-2  4277.883  58.423   1.518   1 82.8 
SNL-2  4279.310  61.927   1.536   1 82.8 
SNL-2  4280.738  64.348   1.504   1 82.7 
SNL-2  4282.166  63.639   1.485   1 82.7 
SNL-2  4283.595  61.045   1.499   1 82.7 
SNL-2  4285.024  62.135   1.499   1 82.7 
SNL-2  4286.453  63.313   1.471   1 82.6 
SNL-2  4287.883  61.946   1.455   1 82.6 
SNL-2  4289.314  62.683   1.442   1 82.6 
SNL-2  4290.745  63.231   1.408   1 82.6 
SNL-2  4292.176  64.075   1.424   1 82.5 
SNL-2  4293.608  63.624   1.465   1 82.5 
SNL-2  4295.041  64.897   1.467   1 82.5 
SNL-2  4296.474  68.571   1.452   1 82.5 
SNL-2  4297.907  68.115   1.425   1 82.4 
SNL-2  4299.341  70.074   1.367   1 82.4 
SNL-2  4300.775  72.706   1.322   1 82.4 
SNL-2  4302.210  73.602   1.327   1 82.3 
SNL-2  4303.645  72.781   1.337   1 82.3 
SNL-2  4305.081  71.544   1.342   1 82.3 
SNL-2  4306.517  70.757   1.347   1 82.3 
SNL-2  4307.954  69.987   1.318   1 82.2 
SNL-2  4309.391  66.356   1.274   1 82.2 
SNL-2  4310.829  62.990   1.271   1 82.2 
SNL-2  4312.267  63.630   1.308   1 82.2 
SNL-2  4313.706  61.744   1.350   1 82.1 
SNL-2  4315.145  61.172   1.402   1 82.1 
SNL-2  4316.585  60.632   1.466   1 82.1 
SNL-2  4318.025  60.149   1.521   1 82.1 
SNL-2  4319.465  61.642   1.526   1 82.0 
SNL-2  4320.906  63.402   1.509   1 82.0 
SNL-2  4322.348  64.124   1.492   1 82.0 
SNL-2  4323.790  65.567   1.438   1 81.9 
SNL-2  4325.232  67.697   1.358   1 81.9 
SNL-2  4326.675  67.494   1.324   1 81.9 
SNL-2  4328.119  67.320   1.387   1 81.9 
SNL-2  4329.563  67.214   1.467   1 81.8 
SNL-2  4331.007  64.903   1.476   1 81.8 
SNL-2  4332.452  64.205   1.468   1 81.8 
SNL-2  4333.897  63.609   1.470   1 81.8 
SNL-2  4335.343  66.142   1.478   1 81.7 
SNL-2  4336.790  65.191   1.465   1 81.7 
SNL-2  4338.237  67.542   1.414   1 81.7 
SNL-2  4339.684  63.653   1.333   1 81.7 
SNL-2  4341.132  62.535   1.278   1 81.6 
SNL-2  4342.580  64.105   1.299   1 81.6 
SNL-2  4344.029  65.994   1.368   1 81.6 
SNL-2  4345.478  62.893   1.397   1 81.5 
SNL-2  4346.928  63.154   1.423   1 81.5 
SNL-2  4348.378  62.186   1.432   1 81.5 
SNL-2  4349.829  63.985   1.448   1 81.5 
SNL-2  4351.280  64.067   1.443   1 81.4 
SNL-2  4352.732  59.649   1.368   1 81.4 
SNL-2  4354.184  62.573   1.358   1 81.4 
SNL-2  4355.636  64.724   1.401   1 81.4 
SNL-2  4357.089  62.112   1.412   1 81.3 
SNL-2  4358.543  61.669   1.424   1 81.3 
SNL-2  4359.997  62.020   1.416   1 81.3 
SNL-2  4361.452  59.903   1.407   1 81.3 
SNL-2  4362.907  59.978   1.434   1 81.2 
SNL-2  4364.362  58.074   1.429   1 81.2 
SNL-2  4365.818  58.551   1.433   1 81.2 
SNL-2  4367.275  56.876   1.432   1 81.1 
SNL-2  4368.732  57.005   1.401   1 81.1 
SNL-2  4370.189  58.103   1.391   1 81.1 
SNL-2  4371.647  60.862   1.397   1 81.1 
SNL-2  4373.106  60.995   1.392   1 81.0 
SNL-2  4374.565  59.905   1.376   1 81.0 
SNL-2  4376.024  62.981   1.351   1 81.0 
SNL-2  4377.484  61.841   1.349   1 81.0 
SNL-2  4378.945  65.148   1.393   1 80.9 
SNL-2  4380.406  63.985   1.401   1 80.9 
SNL-2  4381.867  64.185   1.391   1 80.9 
SNL-2  4383.329  63.419   1.349   1 80.9 
SNL-2  4384.791  62.082   1.248   1 80.8 
SNL-2  4386.254  61.035   1.225   1 80.8 
SNL-2  4387.717  61.618   1.313   1 80.8 
SNL-2  4389.181  58.730   0.705   1 80.7 
SNL-2  4390.645  58.233   0.676   1 80.7 
SNL-2  4392.110  60.306   0.711   1 80.7 
SNL-2  4393.576  59.922   0.701   1 80.7 
SNL-2  4395.041  58.467   0.678   1 80.6 
SNL-2  4396.508  56.932   0.712   1 80.6 
SNL-2  4397.974  57.662   0.701   1 80.6 
SNL-2  4399.442  59.709   0.687   1 80.6 
SNL-2  4400.909  60.773   0.724   1 80.5 
SNL-2  4402.378  62.662   0.718   1 80.5 
SNL-2  4403.846  61.651   0.692   1 80.5 
SNL-2  4405.316  62.050   0.732   1 80.5 
SNL-2  4406.785  63.889   0.727   1 80.4 
SNL-2  4408.255  64.687   0.703   1 80.4 
SNL-2  4409.726  64.168   0.740   1 80.4 
SNL-2  4411.197  63.212   0.735   1 80.3 
SNL-2  4412.669  63.168   0.710   1 80.3 
SNL-2  4414.141  62.047   0.746   1 80.3 
SNL-2  4415.614  61.133   0.729   1 80.3 
SNL-2  4417.087  60.134   0.703   1 80.2 
SNL-2  4418.561  59.677   0.734   1 80.2 
SNL-2  4420.035  60.796   0.712   1 80.2 
SNL-2  4421.509  63.073   0.758   1 80.2 
SNL-2  4422.984  64.263   0.751   1 80.1 
SNL-2  4424.460  64.138   0.731   1 80.1 
SNL-2  4425.936  65.751   0.777   1 80.1 
SNL-2  4427.413  68.062   0.774   1 80.0 
SNL-2  4428.890  67.518   0.746   1 80.0 
SNL-2  4430.367  68.226   0.772   1 80.0 
SNL-2  4431.845  67.194   0.755   1 80.0 
SNL-2  4433.324  67.626   0.798   1 79.9 
SNL-2  4434.803  68.005   0.788   1 79.9 
SNL-2  4436.282  67.391   0.769   1 79.9 
SNL-2  4437.762  67.982   0.818   1 79.9 
SNL-2  4439.243  68.315   0.809   1 79.8 
SNL-2  4440.724  67.415   0.783   1 79.8 
SNL-2  4442.206  66.600   0.808   1 79.8 
SNL-2  4443.688  64.229   0.777   1 79.8 
SNL-2  4445.170  60.968   0.809   1 79.7 
SNL-2  4446.653  60.898   0.795   1 79.7 
SNL-2  4448.137  59.726   0.779   1 79.7 
SNL-2  4449.621  59.084   0.810   1 79.6 
SNL-2  4451.105  61.881   0.803   1 79.6 
SNL-2  4452.590  63.637   0.846   1 79.6 
SNL-2  4454.075  65.593   0.823   1 79.6 
SNL-2  4455.561  69.697   0.876   1 79.5 
SNL-2  4457.048  70.568   0.867   1 79.5 
SNL-2  4458.535  68.971   0.843   1 79.5 
SNL-2  4460.022  68.926   0.882   1 79.5 
SNL-2  4461.510  72.280   0.865   1 79.4 
SNL-2  4462.999  73.591   0.904   1 79.4 
SNL-2  4464.488  75.714   0.895   1 79.4 
SNL-2  4465.977  75.077   0.953   1 79.4 
SNL-2  4467.467  73.251   0.926   1 79.3 
SNL-2  4468.957  73.350   0.898   1 79.3 
SNL-2  4470.448  71.187   0.921   1 79.3 
SNL-2  4471.940  71.036   0.894   1 79.2 
SNL-2  4473.432  71.063   0.933   1 79.2 
SNL-2  4474.924  68.797   0.906   1 79.2 
SNL-2  4476.417  69.947   0.943   1 79.2 
SNL-2  4477.910  68.439   0.918   1 79.1 
SNL-2  4479.404  68.159   0.952   1 79.1 
SNL-2  4480.899  66.686   0.917   1 79.1 
SNL-2  4482.394  66.441   0.971   1 79.1 
SNL-2  4483.889  71.313   0.971   1 79.0 
SNL-2  4485.385  72.881   0.945   1 79.0 
SNL-2  4486.881  74.047   0.978   1 79.0 
SNL-2  4488.378  72.676   0.964   1 79.0 
SNL-2  4489.876  73.756   0.987   1 78.9 
SNL-2  4491.374  69.690   0.959   1 78.9 
SNL-2  4492.872  65.617   0.990   1 78.9 
SNL-2  4494.371  63.260   1.290   1 78.8 
SNL-2  4495.870  63.390   1.272   1 78.8 
SNL-2  4497.370  62.450   1.272   1 78.8 
SNL-2  4498.871  65.415   1.292   1 78.8 
SNL-2  4500.372  66.745   1.299   1 78.7 
SNL-2  4501.873  69.530   1.290   1 78.7 
SNL-2  4503.375  71.016   1.295   1 78.7 
SNL-2  4504.877  69.417   1.315   1 78.7 
SNL-2  4506.380  70.613   1.322   1 78.6 
SNL-2  4507.884  69.489   1.312   1 78.6 
SNL-2  4509.388  67.268   1.297   1 78.6 
SNL-2  4510.892  67.343   1.301   1 78.5 
SNL-2  4512.397  64.536   1.297   1 78.5 
SNL-2  4513.902  63.919   1.276   1 78.5 
SNL-2  4515.408  64.863   1.267   1 78.5 
SNL-2  4516.915  64.059   1.270   1 78.4 
SNL-2  4518.422  63.999   1.266   1 78.4 
SNL-2  4519.929  63.649   1.266   1 78.4 
SNL-2  4521.437  59.709   1.272   1 78.4 
SNL-2  4522.946  59.705   1.263   1 78.3 
SNL-2  4524.455  54.314   1.243   1 78.3 
SNL-2  4525.964  51.106   1.226   1 78.3 
SNL-2  4527.474  49.767   1.197   1 78.3 
SNL-2  4528.984  50.288   1.180   1 78.2 
SNL-2  4530.495  51.113   1.182   1 78.2 
SNL-2  4532.007  50.849   1.196   1 78.2 
SNL-2  4533.519  49.887   1.202   1 78.1 
SNL-2  4535.031  54.639   1.194   1 78.1 
SNL-2  4536.544  59.986   1.197   1 78.1 
SNL-2  4538.058  64.283   1.242   1 78.1 
SNL-2  4539.572  74.857   1.275   1 78.0 
SNL-2  4541.086  78.247   1.261   1 78.0 
SNL-2  4542.601  79.649   1.255   1 78.0 
SNL-2  4544.117  81.291   1.265   1 78.0 
SNL-2  4545.633  81.049   1.255   1 77.9 
SNL-2  4547.149  77.426   1.239   1 77.9 
SNL-2  4548.666  73.943   1.228   1 77.9 
SNL-2  4550.184  74.228   1.211   1 77.9 
SNL-2  4551.702  73.293   1.212   1 77.8 
SNL-2  4553.220  74.976   1.231   1 77.8 
SNL-2  4554.739  78.492   1.227   1 77.8 
SNL-2  4556.259  81.521   1.222   1 77.7 
SNL-2  4557.779  82.208   1.236   1 77.7 
SNL-2  4559.299  82.858   1.255   1 77.7 
SNL-2  4560.821  81.413   1.253   1 77.7 
SNL-2  4562.342  80.471   1.256   1 77.6 
SNL-2  4563.864  78.626   1.243   1 77.6 
SNL-2  4565.387  77.537   1.217   1 77.6 
SNL-2  4566.910  74.961   1.210   1 77.6 
SNL-2  4568.434  73.015   1.227   1 77.5 
SNL-2  4569.958  76.042   1.238   1 77.5 
SNL-2  4571.482  78.269   1.229   1 77.5 
SNL-2  4573.007  80.680   1.217   1 77.4 
SNL-2  4574.533  81.795   1.235   1 77.4 
SNL-2  4576.059  82.413   1.241   1 77.4 
SNL-2  4577.586  83.727   1.243   1 77.4 
SNL-2  4579.113  82.715   1.237   1 77.3 
SNL-2  4580.641  79.246   1.209   1 77.3 
SNL-2  4582.169  78.914   1.189   1 77.3 
SNL-2  4583.698  80.316   1.196   1 77.3 
SNL-2  4585.227  82.143   1.199   1 77.2 
SNL-2  4586.757  82.851   1.193   1 77.2 
SNL-2  4588.287  84.876   1.207   1 77.2 
SNL-2  4589.818  86.486   1.226   1 77.2 
SNL-2  4591.349  89.579   1.226   1 77.1 
SNL-2  4592.881  87.460   1.203   1 77.1 
SNL-2  4594.413  87.157   1.200   1 77.1 
SNL-2  4595.946  87.119   1.201   1 77.0 
SNL-2  4597.479  84.458   1.191   1 77.0 
SNL-2  4599.013  84.487   1.196   1 77.0 
SNL-2  4600.547  82.568   1.192   1 77.0 
SNL-2  4602.082  79.540   1.181   1 76.9 
SNL-2  4603.617  79.138   1.188   1 76.9 
SNL-2  4605.153  77.993   1.186   1 76.9 
SNL-2  4606.689  75.993   1.180   1 76.9 
SNL-2  4608.226  74.654   1.188   1 76.8 
SNL-2  4609.764  74.022   1.199   1 76.8 
SNL-2  4611.302  70.293   1.189   1 76.8 
SNL-2  4612.840  69.912   1.174   1 76.7 
SNL-2  4614.379  68.767   1.172   1 76.7 
SNL-2  4615.918  71.483   1.178   1 76.7 
SNL-2  4617.458  72.959   1.181   1 76.7 
SNL-2  4618.999  75.823   1.177   1 76.6 
SNL-2  4620.540  76.098   1.174   1 76.6 
SNL-2  4622.081  78.664   1.185   1 76.6 
SNL-2  4623.623  80.809   1.189   1 76.6 
SNL-2  4625.166  80.783   1.186   1 76.5 
SNL-2  4626.709  79.668   1.178   1 76.5 
SNL-2  4628.253  82.759   1.186   1 76.5 
SNL-2  4629.797  80.625   1.180   1 76.5 
SNL-2  4631.341  79.980   1.177   1 76.4 
SNL-2  4632.886  79.281   1.178   1 76.4 
SNL-2  4634.432  77.436   1.166   1 76.4 
SNL-2  4635.978  78.304   1.166   1 76.3 
SNL-2  4637.525  79.404   1.163   1 76.3 
SNL-2  4639.072  80.473   1.154   1 76.3 
SNL-2  4640.620  84.462   1.158   1 76.3 
SNL-2  4642.168  84.911   1.168   1 76.2 
SNL-2  4643.717  84.563   1.171   1 76.2 
SNL-2  4645.266  85.684   1.164   1 76.2 
SNL-2  4646.815  86.406   1.147   1 76.2 
SNL-2  4648.366  88.676   1.136   1 76.1 
SNL-2  4649.917  89.181   1.143   1 76.1 
SNL-2  4651.468  88.780   1.160   1 76.1 
SNL-2  4653.020  89.917   1.168   1 76.0 
SNL-2  4654.572  90.107   1.161   1 76.0 
SNL-2  4656.125  91.515   1.151   1 76.0 
SNL-2  4657.678  88.983   1.149   1 76.0 
SNL-2  4659.232  89.221   1.165   1 75.9 
SNL-2  4660.787  87.995   1.175   1 75.9 
SNL-2  4662.341  88.129   1.167   1 75.9 
SNL-2  4663.897  86.187   1.148   1 75.9 
SNL-2  4665.453  85.597   1.140   1 75.8 
SNL-2  4667.009  84.996   1.118   1 75.8 
SNL-2  4668.566  87.784   1.091   1 75.8 
SNL-2  4670.124  90.383   1.114   1 75.8 
SNL-2  4671.682  90.152   1.145   1 75.7 
SNL-2  4673.241  92.271   1.147   1 75.7 
SNL-2  4674.800  93.387   1.143   1 75.7 
SNL-2  4676.359  92.810   1.153   1 75.6 
SNL-2  4677.919  93.325   1.156   1 75.6 
SNL-2  4679.480  94.477   1.138   1 75.6 
SNL-2  4681.041  94.447   1.125   1 75.6 
SNL-2  4682.603  93.427   1.127   1 75.5 
SNL-2  4684.165  91.441   1.135   1 75.5 
SNL-2  4685.728  88.991   1.135   1 75.5 
SNL-2  4687.291  86.381   1.131   1 75.5 
SNL-2  4688.855  86.445   1.129   1 75.4 
SNL-2  4690.419  83.296   1.119   1 75.4 
SNL-2  4691.984  82.206   1.113   1 75.4 
SNL-2  4693.549  84.761   1.117   1 75.4 
SNL-2  4695.115  85.273   1.124   1 75.3 
SNL-2  4696.682  85.413   1.128   1 75.3 
SNL-2  4698.248  88.763   1.125   1 75.3 
SNL-2  4699.816  88.022   1.107   1 75.2 
SNL-2  4701.384  89.331   1.102   1 75.2 
SNL-2  4702.952  93.730   1.098   1 75.2 
SNL-2  4704.521  93.079   1.089   1 75.2 
SNL-2  4706.091  95.649   1.111   1 75.1 
SNL-2  4707.661  97.059   1.113   1 75.1 
SNL-2  4709.231  97.194   1.102   1 75.1 
SNL-2  4710.802  98.893   1.111   1 75.1 
SNL-2  4712.374  97.661   1.120   1 75.0 
SNL-2  4713.946  96.364   1.114   1 75.0 
SNL-2  4715.519  95.890   1.102   1 75.0 
SNL-2  4717.092  96.990   1.114   1 74.9 
SNL-2  4718.666  98.256   1.129   1 74.9 
SNL-2  4720.240  96.571   1.130   1 74.9 
SNL-2  4721.815  98.795   1.130   1 74.9 
SNL-2  4723.390  95.319   1.118   1 74.8 
SNL-2  4724.966  96.714   1.125   1 74.8 
SNL-2  4726.542  95.367   1.125   1 74.8 
SNL-2  4728.119  93.985   1.102   1 74.8 
SNL-2  4729.697  94.568   1.085   1 74.7 
SNL-2  4731.274  95.875   1.085   1 74.7 
SNL-2  4732.853  94.519   1.089   1 74.7 
SNL-2  4734.432  95.266   1.097   1 74.7 
SNL-2  4736.011  98.411   1.102   1 74.6 
SNL-2  4737.591 101.175   1.093   1 74.6 
SNL-2  4739.172 104.172   1.105   1 74.6 
SNL-2  4740.753 104.439   1.112   1 74.5 
SNL-2  4742.335 106.880   1.108   1 74.5 
SNL-2  4743.917 106.698   1.115   1 74.5 
SNL-2  4745.499 103.512   1.109   1 74.5 
SNL-2  4747.083 103.155   1.108   1 74.4 
SNL-2  4748.666 100.572   1.105   1 74.4 
SNL-2  4750.251 100.537   1.103   1 74.4 
SNL-2  4751.835  99.847   1.102   1 74.4 
SNL-2  4753.421  98.690   1.091   1 74.3 
SNL-2  4755.007 100.593   1.085   1 74.3 
SNL-2  4756.593  99.836   1.081   1 74.3 
SNL-2  4758.180  98.833   1.082   1 74.2 
SNL-2  4759.767  95.570   1.088   1 74.2 
SNL-2  4761.355  95.707   1.091   1 74.2 
SNL-2  4762.944  90.474   1.067   1 74.2 
SNL-2  4764.533  89.533   1.056   1 74.1 
SNL-2  4766.122  88.149   1.051   1 74.1 
SNL-2  4767.712  85.187   1.046   1 74.1 
SNL-2  4769.303  87.255   1.062   1 74.1 
SNL-2  4770.894  89.076   1.074   1 74.0 
SNL-2  4772.486  90.766   1.070   1 74.0 
SNL-2  4774.078  93.072   1.070   1 74.0 
SNL-2  4775.671  93.916   1.083   1 74.0 
SNL-2  4777.264  97.272   1.086   1 73.9 
SNL-2  4778.858  96.367   1.087   1 73.9 
SNL-2  4780.452  97.709   1.086   1 73.9 
SNL-2  4782.047  95.562   1.080   1 73.8 
SNL-2  4783.642  94.418   1.069   1 73.8 
SNL-2  4785.238  96.374   1.066   1 73.8 
SNL-2  4786.835  93.930   1.059   1 73.8 
SNL-2  4788.432  94.193   1.052   1 73.7 
SNL-2  4790.029  97.043   1.056   1 73.7 
SNL-2  4791.627  96.366   1.058   1 73.7 
SNL-2  4793.226 100.177   1.068   1 73.7 
SNL-2  4794.825 100.126   1.076   1 73.6 
SNL-2  4796.424 102.591   1.085   1 73.6 
SNL-2  4798.025 102.421   1.078   1 73.6 
SNL-2  4799.625 102.670   1.064   1 73.5 
SNL-2  4801.227 102.944   1.057   1 73.5 
SNL-2  4802.828 104.172   1.067   1 73.5 
SNL-2  4804.431 103.202   1.071   1 73.5 
SNL-2  4806.034 103.981   1.063   1 73.4 
SNL-2  4807.637 105.001   1.059   1 73.4 
SNL-2  4809.241 103.092   1.051   1 73.4 
SNL-2  4810.845 103.541   1.054   1 73.4 
SNL-2  4812.450 102.834   1.059   1 73.3 
SNL-2  4814.056 101.610   1.057   1 73.3 
SNL-2  4815.662 103.159   1.060   1 73.3 
SNL-2  4817.269 100.818   1.061   1 73.3 
SNL-2  4818.876  99.862   1.061   1 73.2 
SNL-2  4820.483  99.951   1.061   1 73.2 
SNL-2  4822.092  99.670   1.057   1 73.2 
SNL-2  4823.700  97.118   1.038   1 73.1 
SNL-2  4825.310  99.103   1.030   1 73.1 
SNL-2  4826.919  99.646   1.045   1 73.1 
SNL-2  4828.530  99.579   1.047   1 73.1 
SNL-2  4830.141 100.541   1.040   1 73.0 
SNL-2  4831.752 100.430   1.037   1 73.0 
SNL-2  4833.364  99.820   1.034   1 73.0 
SNL-2  4834.977  99.481   1.040   1 73.0 
SNL-2  4836.590  99.789   1.040   1 72.9 
SNL-2  4838.203  98.258   1.034   1 72.9 
SNL-2  4839.817  97.585   1.022   1 72.9 
SNL-2  4841.432  99.088   1.016   1 72.8 
SNL-2  4843.047 100.510   1.022   1 72.8 
SNL-2  4844.663  99.372   1.020   1 72.8 
SNL-2  4846.279 100.808   1.028   1 72.8 
SNL-2  4847.896 105.078   1.035   1 72.7 
SNL-2  4849.513 106.864   1.026   1 72.7 
SNL-2  4851.131 107.519   1.026   1 72.7 
SNL-2  4852.750 107.158   1.027   1 72.7 
SNL-2  4854.369 108.987   1.022   1 72.6 
SNL-2  4855.988 109.281   1.003   1 72.6 
SNL-2  4857.608 109.305   0.994   1 72.6 
SNL-2  4859.229 107.615   0.986   1 72.6 
SNL-2  4860.850 109.864   0.947   1 72.5 
SNL-2  4862.472 107.901   0.905   1 72.5 
SNL-2  4864.094 108.519   0.937   1 72.5 
SNL-2  4865.717 106.765   0.975   1 72.4 
SNL-2  4867.340 106.783   0.991   1 72.4 
SNL-2  4868.964 106.211   0.997   1 72.4 
SNL-2  4870.588 105.563   0.994   1 72.4 
SNL-2  4872.213 106.949   0.969   1 72.3 
SNL-2  4873.838 105.431   0.969   1 72.3 
SNL-2  4875.464 105.195   0.993   1 72.3 
SNL-2  4877.091 102.494   0.993   1 72.3 
SNL-2  4878.718 100.026   0.988   1 72.2 
SNL-2  4880.346 101.227   1.000   1 72.2 
SNL-2  4881.974  99.431   1.003   1 72.2 
SNL-2  4883.603  98.245   0.994   1 72.1 
SNL-2  4885.232  96.964   0.990   1 72.1 
SNL-2  4886.862  96.340   0.974   1 72.1 
SNL-2  4888.492  95.838   0.971   1 72.1 
SNL-2  4890.123  97.034   0.972   1 72.0 
SNL-2  4891.754  97.348   0.950   1 72.0 
SNL-2  4893.386  97.848   0.960   1 72.0 
SNL-2  4895.019  98.437   0.998   1 72.0 
SNL-2  4896.652  98.089   1.005   1 71.9 
SNL-2  4898.286 101.493   1.006   1 71.9 
SNL-2  4899.920 100.902   0.999   1 71.9 
SNL-2  4901.555 101.066   0.995   1 71.9 
SNL-2  4903.190 100.950   0.992   1 71.8 
SNL-2  4904.826 101.133   0.982   1 71.8 
SNL-2  4906.462  98.215   0.989   1 71.8 
SNL-2  4908.099  98.679   0.995   1 71.7 
SNL-2  4909.736  97.219   0.978   1 71.7 
SNL-2  4911.374  94.571   0.955   1 71.7 
SNL-2  4913.013  93.230   0.960   1 71.7 
SNL-2  4914.652  93.958   0.974   1 71.6 
SNL-2  4916.291  94.010   0.981   1 71.6 
SNL-2  4917.932  94.691   0.973   1 71.6 
SNL-2  4919.572  96.786   0.941   1 71.6 
SNL-2  4921.214  97.101   0.918   1 71.5 
SNL-2  4922.855  97.663   0.941   1 71.5 
SNL-2  4924.498  97.494   0.956   1 71.5 
SNL-2  4926.141  97.515   0.958   1 71.4 
SNL-2  4927.784  95.518   0.967   1 71.4 
SNL-2  4929.428  97.440   0.975   1 71.4 
SNL-2  4931.073  96.318   0.978   1 71.4 
SNL-2  4932.718  97.080   0.974   1 71.3 
SNL-2  4934.363  97.334   0.956   1 71.3 
SNL-2  4936.010  99.161   0.957   1 71.3 
SNL-2  4937.656  97.641   0.959   1 71.3 
SNL-2  4939.304  98.748   0.940   1 71.2 
SNL-2  4940.952  97.733   0.944   1 71.2 
SNL-2  4942.600  96.901   0.966   1 71.2 
SNL-2  4944.249  94.260   0.967   1 71.2 
SNL-2  4945.898  96.955   0.969   1 71.1 
SNL-2  4947.548  96.847   0.959   1 71.1 
SNL-2  4949.199  97.256   0.967   1 71.1 
SNL-2  4950.850  94.909   0.965   1 71.0 
SNL-2  4952.502  94.054   0.962   1 71.0 
SNL-2  4954.154  96.366   0.960   1 71.0 
SNL-2  4955.807  95.943   0.959   1 71.0 
SNL-2  4957.460  96.493   0.932   1 70.9 
SNL-2  4959.114  97.873   0.912   1 70.9 
SNL-2  4960.769 101.431   0.956   1 70.9 
SNL-2  4962.424 101.425   0.969   1 70.9 
SNL-2  4964.079 104.808   0.973   1 70.8 
SNL-2  4965.735 104.995   0.966   1 70.8 
SNL-2  4967.392 103.860   0.953   1 70.8 
SNL-2  4969.049 105.529   0.956   1 70.8 
SNL-2  4970.707 105.772   0.952   1 70.7 
SNL-2  4972.365 102.534   0.951   1 70.7 
SNL-2  4974.024 101.491   0.957   1 70.7 
SNL-2  4975.684 100.770   0.960   1 70.6 
SNL-2  4977.344  97.576   0.954   1 70.6 
SNL-2  4979.004  99.350   0.947   1 70.6 
SNL-2  4980.665 100.090   0.940   1 70.6 
SNL-2  4982.327 100.315   0.931   1 70.5 
SNL-2  4983.989 102.774   0.912   1 70.5 
SNL-2  4985.652 104.177   0.913   1 70.5 
SNL-2  4987.315 103.939   0.935   1 70.5 
SNL-2  4988.979 105.750   0.954   1 70.4 
SNL-2  4990.644 105.201   0.949   1 70.4 
SNL-2  4992.308 106.315   0.943   1 70.4 
SNL-2  4993.974 107.326   0.945   1 70.3 
SNL-2  4995.640 107.403   0.947   1 70.3 
SNL-2  4997.307 107.409   0.950   1 70.3 
SNL-2  4998.974 107.643   0.946   1 70.3 
SNL-2  5000.642 106.714   0.935   1 70.2 
SNL-2  5002.310 106.079   0.924   1 70.2 
SNL-2  5003.979 106.364   0.926   1 70.2 
SNL-2  5005.648 105.231   0.925   1 70.2 
SNL-2  5007.318 103.246   0.902   1 70.1 
SNL-2  5008.989 102.449   0.918   1 70.1 
SNL-2  5010.660 100.125   0.932   1 70.1 
SNL-2  5012.332  99.804   0.918   1 70.1 
SNL-2  5014.004 100.144   0.900   1 70.0 
SNL-2  5015.677 100.027   0.898   1 70.0 
SNL-2  5017.350 100.716   0.907   1 70.0 
SNL-2  5019.024 102.329   0.901   1 69.9 
SNL-2  5020.698 104.434   0.912   1 69.9 
SNL-2  5022.373 103.626   0.916   1 69.9 
SNL-2  5024.049 105.191   0.914   1 69.9 
SNL-2  5025.725 104.572   0.921   1 69.8 
SNL-2  5027.402 105.513   0.918   1 69.8 
SNL-2  5029.079 102.333   0.906   1 69.8 
SNL-2  5030.757 103.159   0.920   1 69.8 
SNL-2  5032.435 101.810   0.922   1 69.7 
SNL-2  5034.114 101.427   0.928   1 69.7 
SNL-2  5035.793 103.317   0.922   1 69.7 
SNL-2  5037.473 103.349   0.906   1 69.6 
SNL-2  5039.154 102.914   0.910   1 69.6 
SNL-2  5040.835 105.198   0.896   1 69.6 
SNL-2  5042.517 106.775   0.881   1 69.6 
SNL-2  5044.199 108.938   0.908   1 69.5 
SNL-2  5045.882 107.519   0.928   1 69.5 
SNL-2  5047.565 107.568   0.929   1 69.5 
SNL-2  5049.249 108.459   0.915   1 69.5 
SNL-2  5050.934 109.128   0.906   1 69.4 
SNL-2  5052.619 107.584   0.904   1 69.4 
SNL-2  5054.305 106.856   0.911   1 69.4 
SNL-2  5055.991 106.734   0.920   1 69.4 
SNL-2  5057.678 107.175   0.924   1 69.3 
SNL-2  5059.365 105.674   0.921   1 69.3 
SNL-2  5061.053 105.991   0.922   1 69.3 
SNL-2  5062.741 106.560   0.925   1 69.2 
SNL-2  5064.430 107.210   0.920   1 69.2 
SNL-2  5066.120 106.900   0.900   1 69.2 
SNL-2  5067.810 108.701   0.906   1 69.2 
SNL-2  5069.501 108.897   0.908   1 69.1 
SNL-2  5071.192 108.795   0.911   1 69.1 
SNL-2  5072.884 108.801   0.908   1 69.1 
SNL-2  5074.576 106.824   0.899   1 69.1 
SNL-2  5076.269 107.118   0.902   1 69.0 
SNL-2  5077.963 106.685   0.906   1 69.0 
SNL-2  5079.657 104.430   0.892   1 69.0 
SNL-2  5081.352 106.241   0.873   1 69.0 
SNL-2  5083.047 104.260   0.882   1 68.9 
SNL-2  5084.743 103.574   0.887   1 68.9 
SNL-2  5086.439 102.680   0.896   1 68.9 
SNL-2  5088.136 103.119   0.901   1 68.8 
SNL-2  5089.834 103.868   0.899   1 68.8 
SNL-2  5091.532 104.395   0.897   1 68.8 
SNL-2  5093.230 105.375   0.904   1 68.8 
SNL-2  5094.930 103.767   0.905   1 68.7 
SNL-2  5096.629 103.630   0.899   1 68.7 
SNL-2  5098.330 104.381   0.883   1 68.7 
SNL-2  5100.031 104.976   0.868   1 68.7 
SNL-2  5101.732 104.173   0.881   1 68.6 
SNL-2  5103.434 103.285   0.896   1 68.6 
SNL-2  5105.137 102.184   0.889   1 68.6 
SNL-2  5106.840 100.419   0.882   1 68.6 
SNL-2  5108.544  98.589   0.871   1 68.5 
SNL-2  5110.248  96.759   0.867   1 68.5 
SNL-2  5111.953  95.409   0.869   1 68.5 
SNL-2  5113.658  93.736   0.879   1 68.4 
SNL-2  5115.364  92.461   0.877   1 68.4 
SNL-2  5117.071  94.200   0.877   1 68.4 
SNL-2  5118.778  93.576   0.880   1 68.4 
SNL-2  5120.486  93.253   0.879   1 68.3 
SNL-2  5122.194  94.657   0.874   1 68.3 
SNL-2  5123.903  96.621   0.866   1 68.3 
SNL-2  5125.612  95.889   0.854   1 68.3 
SNL-2  5127.322  98.576   0.857   1 68.2 
SNL-2  5129.033  99.187   0.863   1 68.2 
SNL-2  5130.744 100.284   0.863   1 68.2 
SNL-2  5132.456 101.531   0.869   1 68.1 
SNL-2  5134.168 103.077   0.869   1 68.1 
SNL-2  5135.881 102.934   0.873   1 68.1 
SNL-2  5137.594 102.112   0.870   1 68.1 
SNL-2  5139.308  99.740   0.850   1 68.0 
SNL-2  5141.023  99.276   0.848   1 68.0 
SNL-2  5142.738  99.896   0.855   1 68.0 
SNL-2  5144.454 100.958   0.852   1 68.0 
SNL-2  5146.170 100.604   0.861   1 67.9 
SNL-2  5147.887 104.530   0.859   1 67.9 
SNL-2  5149.604 106.397   0.861   1 67.9 
SNL-2  5151.322 107.594   0.867   1 67.9 
SNL-2  5153.041 110.670   0.869   1 67.8 
SNL-2  5154.760 109.702   0.866   1 67.8 
SNL-2  5156.480 108.421   0.864   1 67.8 
SNL-2  5158.200 108.673   0.870   1 67.7 
SNL-2  5159.921 109.518   0.872   1 67.7 
SNL-2  5161.642 107.137   0.868   1 67.7 
SNL-2  5163.364 106.814   0.857   1 67.7 
SNL-2  5165.087 107.371   0.850   1 67.6 
SNL-2  5166.810 106.229   0.829   1 67.6 
SNL-2  5168.534 105.033   0.794   1 67.6 
SNL-2  5170.258 106.798   0.809   1 67.6 
SNL-2  5171.983 103.537   0.819   1 67.5 
SNL-2  5173.709 102.300   0.780   1 67.5 
SNL-2  5175.435 101.369   0.807   1 67.5 
SNL-2  5177.161  99.836   0.847   1 67.5 
SNL-2  5178.889  98.883   0.850   1 67.4 
SNL-2  5180.616 100.672   0.852   1 67.4 
SNL-2  5182.345 102.076   0.837   1 67.4 
SNL-2  5184.074 104.290   0.787   1 67.3 
SNL-2  5185.803 107.447   0.780   1 67.3 
SNL-2  5187.533 108.834   0.838   1 67.3 
SNL-2  5189.264 108.216   0.849   1 67.3 
SNL-2  5190.995 107.291   0.849   1 67.2 
SNL-2  5192.727 105.702   0.833   1 67.2 
SNL-2  5194.459 105.883   0.828   1 67.2 
SNL-2  5196.192 104.708   0.836   0 67.2 
SNL-2  5197.926 105.333   0.840   0 67.1 
SNL-2  5199.660 104.804   0.856   0 67.1 
SNL-2  5201.395 109.043   0.865   0 67.1 
SNL-2  5203.130 110.669   0.858   0 67.1 
SNL-2  5204.866 112.566   0.849   0 67.0 
SNL-2  5206.602 112.668   0.834   0 67.0 
SNL-2  5208.339 114.444   0.835   0 67.0 
SNL-2  5210.077 112.431   0.833   0 66.9 
SNL-2  5211.815 109.012   0.841   0 66.9 
SNL-2  5213.554 106.438   0.849   0 66.9 
SNL-2  5215.293 104.676   0.841   0 66.9 
SNL-2  5217.033 104.595   0.826   0 66.8 
SNL-2  5218.774 104.511   0.825   0 66.8 
SNL-2  5220.515 103.439   0.838   0 66.8 
SNL-2  5222.256 102.546   0.841   0 66.8 
SNL-2  5223.999 103.082   0.839   0 66.7 
SNL-2  5225.742   0.000   0.000   0 66.7 
SNL-2  5227.485   0.000   0.000   0 66.7 
SNL-2  5229.229   0.000   0.000   0 66.7 
SNL-2  5230.974   0.000   0.000   0 66.6 
SNL-2  5232.719   0.000   0.000   0 66.6 
SNL-2  5234.464   0.000   0.000   0 66.6 
SNL-2  5236.211   0.000   0.000   0 66.5 
SNL-2  5237.958   0.000   0.000   0 66.5 
SNL-2  5239.705   0.000   0.000   0 66.5 
SNL-2  5241.453   0.000   0.000   0 66.5 
SNL-2  5243.202   0.000   0.000   0 66.4 
SNL-2  5244.951   0.000   0.000   0 66.4 
SNL-2  5246.701   0.000   0.000   0 66.4 
SNL-2  5248.451   0.000   0.000   0 66.4 
SNL-2  5250.202   0.000   0.000   0 66.3 
SNL-2  5251.954   0.000   0.000   0 66.3 
SNL-2  5253.706   0.000   0.000   0 66.3 
SNL-2  5255.459   0.000   0.000   0 66.3 
SNL-2  5257.212   0.000   0.000   0 66.2 
SNL-2  5258.966   0.000   0.000   0 66.2 
SNL-2  5260.720   0.000   0.000   0 66.2 
SNL-2  5262.476   0.000   0.000   0 66.1 
SNL-2  5264.231   0.000   0.000   0 66.1 
SNL-2  5265.987   0.000   0.000   0 66.1 
SNL-2  5267.744   0.000   0.000   0 66.1 
SNL-2  5269.502   0.000   0.000   0 66.0 
SNL-2  5271.260   0.000   0.000   0 66.0 
SNL-2  5273.018  92.779   0.825   0 66.0 
SNL-2  5274.778  94.932   0.836   0 66.0 
SNL-2  5276.537  93.626   0.830   0 65.9 
SNL-2  5278.298  93.354   0.844   0 65.9 
SNL-2  5280.059  93.446   0.854   0 65.9 
SNL-2  5281.820  93.351   0.840   0 65.9 
SNL-2  5283.582  94.591   0.830   0 65.8 
SNL-2  5285.345  96.924   0.834   0 65.8 
SNL-2  5287.108  97.447   0.852   0 65.8 
SNL-2  5288.872  99.042   0.859   0 65.7 
SNL-2  5290.637 101.633   0.862   0 65.7 
SNL-2  5292.402 101.079   0.862   0 65.7 
SNL-2  5294.167 101.595   0.859   0 65.7 
SNL-2  5295.934 101.806   0.856   0 65.6 
SNL-2  5297.700  99.361   0.840   0 65.6 
SNL-2  5299.468  97.345   0.825   0 65.6 
SNL-2  5301.236  95.989   0.837   0 65.6 
SNL-2  5303.004  95.613   0.836   0 65.5 
SNL-2  5304.774  95.281   0.841   0 65.5 
SNL-2  5306.543  97.551   0.851   1 65.5 
SNL-2  5308.314  98.617   0.848   1 65.5 
SNL-2  5310.085 100.203   0.850   1 65.4 
SNL-2  5311.856 100.225   0.855   1 65.4 
SNL-2  5313.628 100.142   0.852   1 65.4 
SNL-2  5315.401 101.449   0.849   1 65.3 
SNL-2  5317.174 101.766   0.841   1 65.3 
SNL-2  5318.948 102.778   0.843   1 65.3 
SNL-2  5320.723 104.480   0.851   1 65.3 
SNL-2  5322.498 104.876   0.849   1 65.2 
SNL-2  5324.274 105.382   0.841   1 65.2 
SNL-2  5326.050 104.690   0.831   1 65.2 
SNL-2  5327.827 102.951   0.828   1 65.2 
SNL-2  5329.604 100.732   0.799   1 65.1 
SNL-2  5331.382 100.466   0.822   1 65.1 
SNL-2  5333.161  98.432   0.836   1 65.1 
SNL-2  5334.940  98.769   0.836   1 65.1 
SNL-2  5336.720  98.600   0.840   1 65.0 
SNL-2  5338.501  98.137   0.837   1 65.0 
SNL-2  5340.282  97.614   0.828   1 65.0 
SNL-2  5342.063  96.024   0.813   1 64.9 
SNL-2  5343.845  95.671   0.826   1 64.9 
SNL-2  5345.628  94.079   0.828   1 64.9 
SNL-2  5347.412  95.579   0.826   1 64.9 
SNL-2  5349.196  96.147   0.826   1 64.8 
SNL-2  5350.980  98.250   0.824   1 64.8 
SNL-2  5352.765  97.845   0.833   1 64.8 
SNL-2  5354.551  98.160   0.832   1 64.8 
SNL-2  5356.338 100.794   0.840   1 64.7 
SNL-2  5358.125 102.131   0.846   1 64.7 
SNL-2  5359.912 100.835   0.842   1 64.7 
SNL-2  5361.700  99.522   0.837   1 64.7 
SNL-2  5363.489  98.084   0.827   1 64.6 
SNL-2  5365.278  97.135   0.818   1 64.6 
SNL-2  5367.068  96.119   0.814   1 64.6 
SNL-2  5368.859  96.371   0.817   1 64.6 
SNL-2  5370.650  96.321   0.808   1 64.5 
SNL-2  5372.442  95.625   0.795   1 64.5 
SNL-2  5374.234  96.417   0.812   1 64.5 
SNL-2  5376.027  95.864   0.825   1 64.4 
SNL-2  5377.821  97.499   0.827   1 64.4 
SNL-2  5379.615  97.295   0.823   1 64.4 
SNL-2  5381.410  98.262   0.821   1 64.4 
SNL-2  5383.205 100.096   0.819   1 64.3 
SNL-2  5385.001  98.342   0.813   1 64.3 
SNL-2  5386.797  99.130   0.824   1 64.3 
SNL-2  5388.595  97.158   0.819   1 64.3 
SNL-2  5390.392  96.462   0.813   1 64.2 
SNL-2  5392.191  94.245   0.806   1 64.2 
SNL-2  5393.990  93.248   0.800   1 64.2 
SNL-2  5395.789  92.536   0.803   1 64.2 
SNL-2  5397.589  91.969   0.796   1 64.1 
SNL-2  5399.390  94.945   0.797   1 64.1 
SNL-2  5401.191  95.799   0.804   1 64.1 
SNL-2  5402.993  97.450   0.809   1 64.0 
SNL-2  5404.796  95.763   0.797   1 64.0 
SNL-2  5406.599  95.013   0.780   1 64.0 
SNL-2  5408.403  94.673   0.793   1 64.0 
SNL-2  5410.207  94.537   0.797   1 63.9 
SNL-2  5412.012  94.693   0.790   1 63.9 
SNL-2  5413.818  93.009   0.800   1 63.9 
SNL-2  5415.624  93.242   0.798   1 63.9 
SNL-2  5417.431  91.973   0.796   1 63.8 
SNL-2  5419.238  92.793   0.804   1 63.8 
SNL-2  5421.046  92.914   0.800   1 63.8 
SNL-2  5422.854  93.008   0.799   1 63.8 
SNL-2  5424.664  93.948   0.793   1 63.7 
SNL-2  5426.473  94.515   0.792   1 63.7 
SNL-2  5428.284  94.339   0.806   1 63.7 
SNL-2  5430.095  92.915   0.790   1 63.7 
SNL-2  5431.906  88.959   0.780   1 63.6 
SNL-2  5433.718  83.569   0.784   1 63.6 
SNL-2  5435.531  79.501   0.768   1 63.6 
SNL-2  5437.345  76.349   0.767   1 63.5 
SNL-2  5439.159  74.913   0.777   1 63.5 
SNL-2  5440.973  74.033   0.781   1 63.5 
SNL-2  5442.789  73.574   0.779   1 63.5 
SNL-2  5444.604  75.648   0.779   1 63.4 
SNL-2  5446.421  78.426   0.768   1 63.4 
SNL-2  5448.238  79.381   0.760   1 63.4 
SNL-2  5450.055  79.598   0.776   1 63.4 
SNL-2  5451.874  79.813   0.784   1 63.3 
SNL-2  5453.693  79.863   0.782   1 63.3 
SNL-2  5455.512  80.632   0.771   1 63.3 
SNL-2  5457.332  83.979   0.767   1 63.3 
SNL-2  5459.153  87.626   0.790   1 63.2 
SNL-2  5460.974  90.380   0.798   1 63.2 
SNL-2  5462.796  93.087   0.792   1 63.2 
SNL-2  5464.618  93.836   0.780   1 63.2 
SNL-2  5466.442  96.674   0.791   1 63.1 
SNL-2  5468.265  97.729   0.794   1 63.1 
SNL-2  5470.090  96.823   0.795   1 63.1 
SNL-2  5471.914  97.053   0.794   1 63.0 
SNL-2  5473.740  95.580   0.790   1 63.0 
SNL-2  5475.566  94.850   0.787   1 63.0 
SNL-2  5477.393  93.330   0.772   1 63.0 
SNL-2  5479.220  92.293   0.770   1 62.9 
SNL-2  5481.048  93.340   0.784   1 62.9 
SNL-2  5482.877  94.694   0.779   1 62.9 
SNL-2  5484.706  97.017   0.788   1 62.9 
SNL-2  5486.536  99.438   0.797   1 62.8 
SNL-2  5488.366 101.931   0.794   1 62.8 
SNL-2  5490.197 104.351   0.794   1 62.8 
SNL-2  5492.029 104.573   0.799   1 62.8 
SNL-2  5493.861 102.868   0.797   1 62.7 
SNL-2  5495.694 102.895   0.794   1 62.7 
SNL-2  5497.528 101.860   0.793   1 62.7 
SNL-2  5499.362 102.607   0.792   1 62.7 
SNL-2  5501.196 101.607   0.796   1 62.6 
SNL-2  5503.032 101.287   0.786   1 62.6 
SNL-2  5504.868 103.426   0.789   1 62.6 
SNL-2  5506.704 104.192   0.791   1 62.5 
SNL-2  5508.541 107.152   0.793   1 62.5 
SNL-2  5510.379 108.991   0.799   1 62.5 
SNL-2  5512.217 110.584   0.799   1 62.5 
SNL-2  5514.056 109.463   0.791   1 62.4 
SNL-2  5515.896 111.037   0.796   1 62.4 
SNL-2  5517.736 109.849   0.799   1 62.4 
SNL-2  5519.577 107.583   0.798   1 62.4 
SNL-2  5521.418 107.541   0.798   1 62.3 
SNL-2  5523.260 105.762   0.795   1 62.3 
SNL-2  5525.103 105.465   0.793   1 62.3 
SNL-2  5526.946 105.412   0.788   1 62.3 
SNL-2  5528.790 106.744   0.779   1 62.2 
SNL-2  5530.635 106.195   0.779   1 62.2 
SNL-2  5532.480 105.081   0.791   1 62.2 
SNL-2  5534.326 104.179   0.789   1 62.2 
SNL-2  5536.172 102.619   0.781   1 62.1 
SNL-2  5538.019  99.241   0.778   1 62.1 
SNL-2  5539.867  95.651   0.776   1 62.1 
SNL-2  5541.715  94.320   0.776   1 62.0 
SNL-2  5543.564  93.409   0.775   1 62.0 
SNL-2  5545.413  95.229   0.774   1 62.0 
SNL-2  5547.263  97.735   0.778   1 62.0 
SNL-2  5549.114 101.054   0.784   1 61.9 
SNL-2  5550.965 103.783   0.790   1 61.9 
SNL-2  5552.817 106.613   0.792   1 61.9 
SNL-2  5554.670 109.446   0.789   1 61.9 
SNL-2  5556.523 109.771   0.787   1 61.8 
SNL-2  5558.376 112.057   0.792   1 61.8 
SNL-2  5560.231 113.474   0.793   1 61.8 
SNL-2  5562.086 113.551   0.792   1 61.8 
SNL-2  5563.941 114.123   0.790   1 61.7 
SNL-2  5565.798 115.182   0.792   1 61.7 
SNL-2  5567.655 115.977   0.790   1 61.7 
SNL-2  5569.512 115.211   0.788   1 61.7 
SNL-2  5571.370 113.661   0.785   1 61.6 
SNL-2  5573.229   0.000   0.000   0 61.6 
SNL-2  5575.088   0.000   0.000   0 61.6 
SNL-2  5576.948   0.000   0.000   0 61.6 
SNL-2  5578.809   0.000   0.000   0 61.5 
SNL-2  5580.670   0.000   0.000   0 61.5 
SNL-2  5582.532   0.000   0.000   0 61.5 
SNL-2  5584.394   0.000   0.000   0 61.4 
SNL-2  5586.257 118.613   0.790   1 61.4 
SNL-2  5588.121 119.691   0.776   1 61.4 
SNL-2  5589.985 119.464   0.775   1 61.4 
SNL-2  5591.850 118.864   0.784   1 61.3 
SNL-2  5593.716 117.972   0.784   1 61.3 
SNL-2  5595.582 116.206   0.777   1 61.3 
SNL-2  5597.449 114.357   0.782   1 61.3 
SNL-2  5599.316 112.607   0.777   1 61.2 
SNL-2  5601.184 110.639   0.770   1 61.2 
SNL-2  5603.053 108.181   0.761   1 61.2 
SNL-2  5604.922 106.181   0.765   1 61.2 
SNL-2  5606.792 106.469   0.781   1 61.1 
SNL-2  5608.663 106.492   0.779   1 61.1 
SNL-2  5610.534 109.241   0.781   1 61.1 
SNL-2  5612.406 110.396   0.783   1 61.1 
SNL-2  5614.278 112.185   0.783   1 61.0 
SNL-2  5616.151 111.754   0.762   1 61.0 
SNL-2  5618.025 110.953   0.759   1 61.0 
SNL-2  5619.899 112.266   0.775   1 60.9 
SNL-2  5621.774 111.465   0.774   1 60.9 
SNL-2  5623.649 110.580   0.776   1 60.9 
SNL-2  5625.526 111.698   0.768   1 60.9 
SNL-2  5627.402 113.679   0.771   1 60.8 
SNL-2  5629.280 114.561   0.778   1 60.8 
SNL-2  5631.158 116.170   0.783   1 60.8 
SNL-2  5633.036 118.100   0.786   1 60.8 
SNL-2  5634.916 120.248   0.782   1 60.7 
SNL-2  5636.796 120.755   0.779   1 60.7 
SNL-2  5638.676 119.584   0.775   1 60.7 
SNL-2  5640.557 119.829   0.780   1 60.7 
SNL-2  5642.439 117.961   0.776   1 60.6 
SNL-2  5644.322 117.069   0.775   1 60.6 
SNL-2  5646.205 114.747   0.776   1 60.6 
SNL-2  5648.088 113.320   0.776   1 60.6 
SNL-2  5649.973 111.093   0.772   1 60.5 
SNL-2  5651.858 111.405   0.768   1 60.5 
SNL-2  5653.743 112.231   0.772   1 60.5 
SNL-2  5655.629 113.713   0.768   1 60.5 
SNL-2  5657.516 114.243   0.767   1 60.4 
SNL-2  5659.404 115.755   0.761   1 60.4 
SNL-2  5661.292 116.535   0.762   1 60.4 
SNL-2  5663.180 115.618   0.766   1 60.4 
SNL-2  5665.070 116.550   0.770   1 60.3 
SNL-2  5666.960 115.846   0.773   1 60.3 
SNL-2  5668.850 114.377   0.769   1 60.3 
SNL-2  5670.742 113.121   0.769   1 60.2 
SNL-2  5672.634 112.137   0.771   1 60.2 
SNL-2  5674.526 108.870   0.768   1 60.2 
SNL-2  5676.419 108.676   0.764   1 60.2 
SNL-2  5678.313 106.228   0.762   1 60.1 
SNL-2  5680.207 106.657   0.761   1 60.1 
SNL-2  5682.102 107.567   0.762   1 60.1 
SNL-2  5683.998 106.571   0.755   1 60.1 
SNL-2  5685.894 106.244   0.756   1 60.0 
SNL-2  5687.791 105.887   0.756   1 60.0 
SNL-2  5689.689 105.187   0.753   1 60.0 
SNL-2  5691.587 107.844   0.762   1 60.0 
SNL-2  5693.486 108.873   0.763   1 59.9 
SNL-2  5695.385 108.971   0.762   1 59.9 
SNL-2  5697.285 112.214   0.767   1 59.9 
SNL-2  5699.186 113.608   0.768   1 59.9 
SNL-2  5701.087 114.362   0.765   1 59.8 
SNL-2  5702.989 114.569   0.763   1 59.8 
SNL-2  5704.892 115.006   0.766   1 59.8 
SNL-2  5706.795 114.941   0.763   1 59.8 
SNL-2  5708.699 112.702   0.755   1 59.7 
SNL-2  5710.604 113.236   0.749   1 59.7 
SNL-2  5712.509 112.765   0.749   1 59.7 
SNL-2  5714.415 111.830   0.755   1 59.7 
SNL-2  5716.321 111.125   0.759   1 59.6 
SNL-2  5718.228 110.926   0.759   1 59.6 
SNL-2  5720.136 110.242   0.759   1 59.6 
SNL-2  5722.044 114.134   0.767   1 59.5 
SNL-2  5723.953 115.021   0.769   1 59.5 
SNL-2  5725.863 115.190   0.768   1 59.5 
SNL-2  5727.773 115.155   0.767   1 59.5 
SNL-2  5729.684 112.963   0.763   1 59.4 
SNL-2  5731.596 112.282   0.762   1 59.4 
SNL-2  5733.508 110.617   0.756   1 59.4 
SNL-2  5735.421 109.677   0.758   1 59.4 
SNL-2  5737.334 109.729   0.757   1 59.3 
SNL-2  5739.248 110.157   0.759   1 59.3 
SNL-2  5741.163 109.815   0.758   1 59.3 
SNL-2  5743.078 110.196   0.756   1 59.3 
SNL-2  5744.994 110.049   0.758   1 59.2 
SNL-2  5746.911 112.035   0.762   1 59.2 
SNL-2  5748.828 109.814   0.752   1 59.2 
SNL-2  5750.746 109.572   0.751   1 59.2 
SNL-2  5752.665 110.548   0.752   1 59.1 
SNL-2  5754.584 110.568   0.745   1 59.1 
SNL-2  5756.504 108.171   0.744   1 59.1 
SNL-2  5758.424 107.513   0.750   1 59.1 
SNL-2  5760.345 107.403   0.749   1 59.0 
SNL-2  5762.267 107.248   0.745   1 59.0 
SNL-2  5764.189 108.495   0.742   1 59.0 
SNL-2  5766.113 108.220   0.749   1 59.0 
SNL-2  5768.036 107.518   0.751   1 58.9 
SNL-2  5769.961 108.713   0.753   1 58.9 
SNL-2  5771.886 108.741   0.750   1 58.9 
SNL-2  5773.811 110.402   0.750   1 58.9 
SNL-2  5775.737 110.598   0.748   1 58.8 
SNL-2  5777.664 111.172   0.750   1 58.8 
SNL-2  5779.592 111.191   0.751   1 58.8 
SNL-2  5781.520 109.947   0.743   1 58.7 
SNL-2  5783.449 110.687   0.739   1 58.7 
SNL-2  5785.378 111.175   0.740   1 58.7 
SNL-2  5787.308 109.534   0.737   1 58.7 
SNL-2  5789.239 108.737   0.741   1 58.6 
SNL-2  5791.171 107.333   0.740   1 58.6 
SNL-2  5793.103 108.635   0.738   1 58.6 
SNL-2  5795.035 108.287   0.739   1 58.6 
SNL-2  5796.969 108.053   0.741   1 58.5 
SNL-2  5798.903 108.334   0.739   1 58.5 
SNL-2  5800.837 108.099   0.738   1 58.5 
SNL-2  5802.773 109.992   0.743   1 58.5 
SNL-2  5804.708 110.095   0.742   1 58.4 
SNL-2  5806.645 110.206   0.737   1 58.4 
SNL-2  5808.582 111.675   0.739   1 58.4 
SNL-2  5810.520 111.284   0.739   1 58.4 
SNL-2  5812.459 112.445   0.742   1 58.3 
SNL-2  5814.398 110.413   0.738   1 58.3 
SNL-2  5816.338 109.981   0.734   1 58.3 
SNL-2  5818.278 109.378   0.730   1 58.3 
SNL-2  5820.219 109.544   0.736   1 58.2 
SNL-2  5822.161 109.055   0.735   1 58.2 
SNL-2  5824.103 111.352   0.738   1 58.2 
SNL-2  5826.046 111.519   0.737   1 58.2 
SNL-2  5827.990 111.697   0.736   1 58.1 
SNL-2  5829.934 112.346   0.736   1 58.1 
SNL-2  5831.879 113.607   0.738   1 58.1 
SNL-2  5833.825 113.123   0.737   1 58.1 
SNL-2  5835.771 115.173   0.737   1 58.0 
SNL-2  5837.718 116.220   0.738   1 58.0 
SNL-2  5839.666 115.786   0.737   1 58.0 
SNL-2  5841.614 115.179   0.738   1 58.0 
SNL-2  5843.563 114.757   0.737   1 57.9 
SNL-2  5845.512 114.253   0.735   1 57.9 
SNL-2  5847.463 113.417   0.733   1 57.9 
SNL-2  5849.413 112.177   0.728   1 57.9 
SNL-2  5851.365 113.130   0.730   1 57.8 
SNL-2  5853.317 111.885   0.727   1 57.8 
SNL-2  5855.270 111.133   0.724   1 57.8 
SNL-2  5857.223 111.212   0.723   1 57.7 
SNL-2  5859.177 110.823   0.715   1 57.7 
SNL-2  5861.132 111.089   0.721   1 57.7 
SNL-2  5863.087 111.643   0.723   1 57.7 
SNL-2  5865.043 110.394   0.723   1 57.6 
SNL-2  5867.000 111.117   0.730   1 57.6 
SNL-2  5868.957 112.285   0.733   1 57.6 
SNL-2  5870.915 109.947   0.727   1 57.6 
SNL-2  5872.874 109.021   0.724   1 57.5 
SNL-2  5874.833 108.699   0.723   1 57.5 
SNL-2  5876.793 108.186   0.723   1 57.5 
SNL-2  5878.754 105.719   0.718   1 57.5 
SNL-2  5880.715 104.370   0.714   1 57.4 
SNL-2  5882.677 104.986   0.715   1 57.4 
SNL-2  5884.640 104.369   0.713   1 57.4 
SNL-2  5886.603   0.000   0.000   0 57.4 
SNL-2  5888.567   0.000   0.000   0 57.3 
SNL-2  5890.531   0.000   0.000   0 57.3 
SNL-2  5892.497   0.000   0.000   0 57.3 
SNL-2  5894.462   0.000   0.000   0 57.3 
SNL-2  5896.429   0.000   0.000   0 57.2 
SNL-2  5898.396   0.000   0.000   0 57.2 
SNL-2  5900.364   0.000   0.000   0 57.2 
SNL-2  5902.332   0.000   0.000   0 57.2 
SNL-2  5904.302 112.835   0.723   1 57.1 
SNL-2  5906.271 112.543   0.720   1 57.1 
SNL-2  5908.242 111.869   0.718   1 57.1 
SNL-2  5910.213 109.435   0.717   1 57.1 
SNL-2  5912.185 109.620   0.717   1 57.0 
SNL-2  5914.157 109.332   0.715   1 57.0 
SNL-2  5916.130 109.393   0.718   1 57.0 
SNL-2  5918.104 107.780   0.715   1 57.0 
SNL-2  5920.078 108.507   0.718   1 56.9 
SNL-2  5922.053 110.308   0.720   1 56.9 
SNL-2  5924.029 110.755   0.719   1 56.9 
SNL-2  5926.005 110.675   0.723   1 56.9 
SNL-2  5927.982 110.936   0.716   1 56.8 
SNL-2  5929.960 110.075   0.709   1 56.8 
SNL-2  5931.939 110.475   0.709   1 56.8 
SNL-2  5933.918 110.974   0.724   1 56.8 
SNL-2  5935.897 110.256   0.714   1 56.7 
SNL-2  5937.878 109.566   0.710   1 56.7 
SNL-2  5939.859 111.093   0.713   1 56.7 
SNL-2  5941.840 110.173   0.712   1 56.7 
SNL-2  5943.823 112.377   0.717   1 56.6 
SNL-2  5945.805 112.299   0.716   1 56.6 
SNL-2  5947.789 112.335   0.721   1 56.6 
SNL-2  5949.773 111.471   0.709   1 56.6 
SNL-2  5951.758 109.857   0.707   1 56.5 
SNL-2  5953.744 109.394   0.709   1 56.5 
SNL-2  5955.730 109.372   0.712   1 56.5 
SNL-2  5957.717 108.360   0.705   1 56.5 
SNL-2  5959.705 108.589   0.705   1 56.4 
SNL-2  5961.693 110.392   0.709   1 56.4 
SNL-2  5963.682 110.169   0.707   1 56.4 
SNL-2  5965.672 111.367   0.707   1 56.4 
SNL-2  5967.662 112.821   0.710   1 56.3 
SNL-2  5969.653 114.361   0.715   1 56.3 
SNL-2  5971.644 113.820   0.713   1 56.3 
SNL-2  5973.637 113.168   0.710   1 56.3 
SNL-2  5975.630 112.549   0.706   1 56.2 
SNL-2  5977.623 112.315   0.706   1 56.2 
SNL-2  5979.617 112.431   0.708   1 56.2 
SNL-2  5981.612 113.445   0.708   1 56.2 
SNL-2  5983.608 111.783   0.703   1 56.1 
SNL-2  5985.604 112.076   0.697   1 56.1 
SNL-2  5987.601 111.939   0.699   1 56.1 
SNL-2  5989.599 114.152   0.704   1 56.1 
SNL-2  5991.597 115.123   0.706   1 56.0 
SNL-2  5993.596 113.595   0.704   1 56.0 
SNL-2  5995.595 113.237   0.704   1 56.0 
SNL-2  5997.596 111.873   0.701   1 56.0 
SNL-2  5999.597 111.017   0.697   1 55.9 
SNL-2  6001.598 108.816   0.696   1 55.9 
SNL-2  6003.600 107.816   0.694   1 55.9 
SNL-2  6005.603 107.425   0.694   1 55.8 
SNL-2  6007.607 108.345   0.693   1 55.8 
SNL-2  6009.611 109.511   0.689   1 55.8 
SNL-2  6011.616 110.830   0.696   1 55.8 
SNL-2  6013.622 111.175   0.695   1 55.7 
SNL-2  6015.628 115.750   0.700   1 55.7 
SNL-2  6017.635 115.940   0.699   1 55.7 
SNL-2  6019.643 115.345   0.698   1 55.7 
SNL-2  6021.651 117.194   0.697   1 55.6 
SNL-2  6023.660 117.917   0.697   1 55.6 
SNL-2  6025.669 117.705   0.699   1 55.6 
SNL-2  6027.680 117.259   0.700   1 55.6 
SNL-2  6029.691 115.570   0.699   1 55.5 
SNL-2  6031.702 116.174   0.700   1 55.5 
SNL-2  6033.715 116.558   0.703   1 55.5 
SNL-2  6035.728 117.025   0.704   1 55.5 
SNL-2  6037.741 117.054   0.702   1 55.4 
SNL-2  6039.755 117.755   0.703   1 55.4 
SNL-2  6041.770 116.976   0.701   1 55.4 
SNL-2  6043.786   0.000   0.000   0 55.4 
SNL-2  6045.802   0.000   0.000   0 55.3 
SNL-2  6047.819   0.000   0.000   0 55.3 
SNL-2  6049.837   0.000   0.000   0 55.3 
SNL-2  6051.855   0.000   0.000   0 55.3 
SNL-2  6053.874   0.000   0.000   0 55.2 
SNL-2  6055.894   0.000   0.000   0 55.2 
SNL-2  6057.915   0.000   0.000   0 55.2 
SNL-2  6059.936   0.000   0.000   0 55.2 
SNL-2  6061.957   0.000   0.000   0 55.1 
SNL-2  6063.980   0.000   0.000   0 55.1 
SNL-2  6066.003   0.000   0.000   0 55.1 
SNL-2  6068.026   0.000   0.000   0 55.1 
SNL-2  6070.051   0.000   0.000   0 55.0 
SNL-2  6072.076   0.000   0.000   0 55.0 
SNL-2  6074.102   0.000   0.000   0 55.0 
SNL-2  6076.128   0.000   0.000   0 55.0 
SNL-2  6078.155   0.000   0.000   0 54.9 
SNL-2  6080.183   0.000   0.000   0 54.9 
SNL-2  6082.212   0.000   0.000   0 54.9 
SNL-2  6084.241   0.000   0.000   0 54.9 
SNL-2  6086.271   0.000   0.000   0 54.8 
SNL-2  6088.301   0.000   0.000   0 54.8 
SNL-2  6090.332 112.738   0.685   1 54.8 
SNL-2  6092.364 112.603   0.682   1 54.8 
SNL-2  6094.397 115.167   0.685   1 54.8 
SNL-2  6096.430 116.321   0.687   1 54.7 
SNL-2  6098.464 117.002   0.686   1 54.7 
SNL-2  6100.498 118.011   0.688   1 54.7 
SNL-2  6102.533 118.966   0.685   1 54.7 
SNL-2  6104.569 118.006   0.673   1 54.6 
SNL-2  6106.606 118.082   0.683   1 54.6 
SNL-2  6108.643 116.392   0.680   1 54.6 
SNL-2  6110.681 116.839   0.679   1 54.6 
SNL-2  6112.720 118.429   0.680   1 54.5 
SNL-2  6114.759 117.563   0.679   1 54.5 
SNL-2  6116.799 118.269   0.678   1 54.5 
SNL-2  6118.840 117.126   0.674   1 54.5 
SNL-2  6120.881 117.197   0.675   1 54.4 
SNL-2  6122.923 117.267   0.668   1 54.4 
SNL-2  6124.966 118.680   0.668   1 54.4 
SNL-2  6127.009 117.662   0.671   1 54.4 
SNL-2  6129.054 118.312   0.672   1 54.3 
SNL-2  6131.098 117.735   0.668   1 54.3 
SNL-2  6133.144 117.858   0.669   1 54.3 
SNL-2  6135.190 118.530   0.671   1 54.3 
SNL-2  6137.237 117.636   0.663   1 54.2 
SNL-2  6139.284 117.089   0.655   1 54.2 
SNL-2  6141.332 115.979   0.665   1 54.2 
SNL-2  6143.381 115.888   0.660   1 54.2 
SNL-2  6145.431 116.743   0.666   1 54.1 
SNL-2  6147.481 117.010   0.665   1 54.1 
SNL-2  6149.532 116.648   0.659   1 54.1 
SNL-2  6151.584 114.662   0.658   1 54.1 
SNL-2  6153.636 113.993   0.658   1 54.0 
SNL-2  6155.689 111.198   0.652   1 54.0 
SNL-2  6157.743 111.207   0.651   1 54.0 
SNL-2  6159.797 109.540   0.649   1 54.0 
SNL-2  6161.852 109.548   0.646   1 53.9 
SNL-2  6163.908 108.872   0.632   1 53.9 
SNL-2  6165.964 108.170   0.639   1 53.9 
SNL-2  6168.021 108.381   0.643   1 53.9 
SNL-2  6170.079 109.381   0.643   1 53.8 
SNL-2  6172.137 108.586   0.641   1 53.8 
SNL-2  6174.197 108.622   0.645   1 53.8 
SNL-2  6176.256 109.552   0.644   1 53.8 
SNL-2  6178.317 109.045   0.643   1 53.7 
SNL-2  6180.378 108.990   0.644   1 53.7 
SNL-2  6182.440 108.693   0.644   1 53.7 
SNL-2  6184.503 106.704   0.643   1 53.7 
SNL-2  6186.566 105.316   0.639   1 53.6 
SNL-2  6188.630 101.634   0.632   1 53.6 
SNL-2  6190.694  97.373   0.626   1 53.6 
SNL-2  6192.760  91.470   0.614   1 53.6 
SNL-2  6194.826  86.586   0.611   1 53.5 
SNL-2  6196.893  82.552   0.609   1 53.5 
SNL-2  6198.960  80.397   0.607   1 53.5 
SNL-2  6201.028  78.263   0.600   1 53.5 
SNL-2  6203.097  79.196   0.604   1 53.4 
SNL-2  6205.166  82.431   0.611   1 53.4 
SNL-2  6207.236  87.352   0.612   1 53.4 
SNL-2  6209.307  92.589   0.619   1 53.4 
SNL-2  6211.379  96.262   0.622   1 53.3 
SNL-2  6213.451 100.060   0.625   1 53.3 
SNL-2  6215.524 102.825   0.624   1 53.3 
SNL-2  6217.598 104.300   0.624   1 53.3 
SNL-2  6219.672 105.426   0.627   1 53.2 
SNL-2  6221.747 105.640   0.625   1 53.2 
SNL-2  6223.823 105.425   0.630   1 53.2 
SNL-2  6225.899 105.577   0.627   1 53.2 
SNL-2  6227.976 106.146   0.626   1 53.1 
SNL-2  6230.054 106.237   0.624   1 53.1 
SNL-2  6232.132 105.663   0.618   1 53.1 
SNL-2  6234.212 106.750   0.624   1 53.1 
SNL-2  6236.291 105.689   0.638   1 53.1 
SNL-2  6238.372 106.571   0.640   1 53.0 
SNL-2  6240.453 106.834   0.626   1 53.0 
SNL-2  6242.535 107.080   0.627   1 53.0 
SNL-2  6244.618 108.003   0.627   1 53.0 
SNL-2  6246.701 106.613   0.616   1 52.9 
SNL-2  6248.785 107.909   0.618   1 52.9 
SNL-2  6250.870 106.453   0.621   1 52.9 
SNL-2  6252.955 106.876   0.619   1 52.9 
SNL-2  6255.041 107.663   0.614   1 52.8 
SNL-2  6257.128 106.756   0.615   1 52.8 
SNL-2  6259.216 106.491   0.632   1 52.8 
SNL-2  6261.304 106.562   0.624   1 52.8 
SNL-2  6263.393 106.794   0.619   1 52.7 
SNL-2  6265.482 106.066   0.620   1 52.7 
SNL-2  6267.573 106.144   0.621   1 52.7 
SNL-2  6269.664 107.145   0.621   1 52.7 
SNL-2  6271.755 107.260   0.616   1 52.6 
SNL-2  6273.848 108.057   0.619   1 52.6 
SNL-2  6275.941 109.189   0.622   1 52.6 
SNL-2  6278.035 108.677   0.634   1 52.6 
SNL-2  6280.129 108.866   0.641   1 52.5 
SNL-2  6282.224 108.256   0.628   1 52.5 
SNL-2  6284.320 108.078   0.620   1 52.5 
SNL-2  6286.417 107.152   0.618   1 52.5 
SNL-2  6288.514 106.789   0.628   1 52.4 
SNL-2  6290.612 106.215   0.627   1 52.4 
SNL-2  6292.711 106.197   0.616   1 52.4 
SNL-2  6294.810 106.956   0.619   1 52.4 
SNL-2  6296.910 106.581   0.621   1 52.3 
SNL-2  6299.011   0.000   0.000   0 52.3 
SNL-2  6301.112   0.000   0.000   0 52.3 
SNL-2  6303.214   0.000   0.000   0 52.3 
SNL-2  6305.317   0.000   0.000   0 52.3 
SNL-2  6307.421 107.807   0.628   1 52.2 
SNL-2  6309.525 106.907   0.625   1 52.2 
SNL-2  6311.630 105.248   0.610   1 52.2 
SNL-2  6313.736 104.582   0.605   1 52.2 
SNL-2  6315.842 105.677   0.603   1 52.1 
SNL-2  6317.949 105.385   0.599   1 52.1 
SNL-2  6320.057 104.693   0.598   1 52.1 
SNL-2  6322.166 103.893   0.605   1 52.1 
SNL-2  6324.275 104.074   0.604   1 52.0 
SNL-2  6326.385 103.106   0.595   1 52.0 
SNL-2  6328.495 102.059   0.569   1 52.0 
SNL-2  6330.607 102.476   0.587   1 52.0 
SNL-2  6332.719 104.004   0.567   1 51.9 
SNL-2  6334.831 103.933   0.559   1 51.9 
SNL-2  6336.945 104.070   0.555   1 51.9 
SNL-2  6339.059 104.759   0.556   1 51.9 
SNL-2  6341.174 104.540   0.560   1 51.8 
SNL-2  6343.289 105.256   0.559   1 51.8 
SNL-2  6345.406 105.892   0.557   1 51.8 
SNL-2  6347.522 106.736   0.560   1 51.8 
SNL-2  6349.640 107.866   0.568   1 51.7 
SNL-2  6351.758 108.491   0.562   1 51.7 
SNL-2  6353.878 108.364   0.559   1 51.7 
SNL-2  6355.997 108.110   0.569   1 51.7 
SNL-2  6358.118 108.111   0.568   1 51.6 
SNL-2  6360.239 108.240   0.556   1 51.6 
SNL-2  6362.361 108.291   0.576   1 51.6 
SNL-2  6364.484 107.921   0.670   1 51.6 
SNL-2  6366.607 108.168   0.609   1 51.6 
SNL-2  6368.731 109.164   0.557   1 51.5 
SNL-2  6370.856 108.010   0.554   1 51.5 
SNL-2  6372.981 107.130   0.554   1 51.5 
SNL-2  6375.107 107.561   0.556   1 51.5 
SNL-2  6377.234 107.236   0.557   1 51.4 
SNL-2  6379.362 106.003   0.556   1 51.4 
SNL-2  6381.490 106.281   0.555   1 51.4 
SNL-2  6383.619 107.836   0.555   1 51.4 
SNL-2  6385.749 108.297   0.559   1 51.3 
SNL-2  6387.879 108.186   0.561   1 51.3 
SNL-2  6390.010 109.513   0.555   1 51.3 
SNL-2  6392.142 109.020   0.555   1 51.3 
SNL-2  6394.275 107.802   0.547   1 51.2 
SNL-2  6396.408 107.313   0.552   1 51.2 
SNL-2  6398.542 105.891   0.552   1 51.2 
SNL-2  6400.676 106.087   0.544   1 51.2 
SNL-2  6402.812 104.208   0.546   1 51.1 
SNL-2  6404.948 104.996   0.549   1 51.1 
SNL-2  6407.085 104.278   0.547   1 51.1 
SNL-2  6409.222 104.162   0.544   1 51.1 
SNL-2  6411.361 105.469   0.545   1 51.1 
SNL-2  6413.499 104.692   0.548   1 51.0 
SNL-2  6415.639 104.768   0.548   1 51.0 
SNL-2  6417.780 104.375   0.547   1 51.0 
SNL-2  6419.921 104.455   0.546   1 51.0 
SNL-2  6422.062 104.170   0.543   1 50.9 
SNL-2  6424.205 104.450   0.546   1 50.9 
SNL-2  6426.348 104.342   0.548   1 50.9 
SNL-2  6428.492 105.543   0.548   1 50.9 
SNL-2  6430.637 106.937   0.545   1 50.8 
SNL-2  6432.782 106.209   0.542   1 50.8 
SNL-2  6434.928 105.278   0.544   1 50.8 
SNL-2  6437.075 104.048   0.545   1 50.8 
SNL-2  6439.223 103.504   0.538   1 50.7 
SNL-2  6441.371 103.300   0.538   1 50.7 
SNL-2  6443.520 103.890   0.542   1 50.7 
SNL-2  6445.670 103.386   0.542   1 50.7 
SNL-2  6447.820 102.473   0.541   1 50.7 
SNL-2  6449.971 103.135   0.536   1 50.6 
SNL-2  6452.123 102.687   0.539   1 50.6 
SNL-2  6454.275 101.706   0.540   1 50.6 
SNL-2  6456.429 101.592   0.536   1 50.6 
SNL-2  6458.583 102.065   0.539   1 50.5 
SNL-2  6460.737 102.396   0.540   1 50.5 
SNL-2  6462.893 103.269   0.535   1 50.5 
SNL-2  6465.049 104.001   0.547   1 50.5 
SNL-2  6467.206 104.493   0.553   1 50.4 
SNL-2  6469.364 103.085   1.312   1 50.4 
SNL-2  6471.522 103.373   1.544   1 50.4 
SNL-2  6473.681 101.496   1.300   1 50.4 
SNL-2  6475.841 100.396   0.534   1 50.3 
SNL-2  6478.001  99.175   0.539   1 50.3 
SNL-2  6480.162  96.643   0.533   1 50.3 
SNL-2  6482.324  95.826   0.526   1 50.3 
SNL-2  6484.487  95.345   0.527   1 50.3 
SNL-2  6486.650  93.938   0.527   1 50.2 
SNL-2  6488.814  94.500   0.527   1 50.2 
SNL-2  6490.979  94.881   0.526   1 50.2 
SNL-2  6493.145  95.786   0.525   1 50.2 
SNL-2  6495.311  97.087   0.515   1 50.1 
SNL-2  6497.478  98.873   0.525   1 50.1 
SNL-2  6499.645  99.232   0.551   1 50.1 
SNL-2  6501.814  99.138   0.533   1 50.1 
SNL-2  6503.983 100.183   0.531   1 50.0 
SNL-2  6506.153 100.455   0.538   1 50.0 
SNL-2  6508.323  98.860   0.528   1 50.0 
SNL-2  6510.495  97.267   0.526   1 50.0 
SNL-2  6512.667  97.390   0.526   1 49.9 
SNL-2  6514.839  97.170   0.527   1 49.9 
SNL-2  6517.013  96.904   0.523   1 49.9 
SNL-2  6519.187  97.526   0.522   1 49.9 
SNL-2  6521.362  98.348   0.527   1 49.9 
SNL-2  6523.538  99.115   0.532   1 49.8 
SNL-2  6525.714  99.393   0.527   1 49.8 
SNL-2  6527.891  98.615   0.522   1 49.8 
SNL-2  6530.069  97.896   0.523   1 49.8 
SNL-2  6532.248  97.887   0.533   1 49.7 
SNL-2  6534.427  98.213   0.541   1 49.7 
SNL-2  6536.607  96.224   0.521   1 49.7 
SNL-2  6538.788  95.068   0.517   1 49.7 
SNL-2  6540.969  95.048   0.519   1 49.6 
SNL-2  6543.151  94.344   0.522   1 49.6 
SNL-2  6545.334  94.788   0.525   1 49.6 
SNL-2  6547.518  93.299   0.513   1 49.6 
SNL-2  6549.702  94.218   0.515   1 49.6 
SNL-2  6551.887  93.914   0.515   1 49.5 
SNL-2  6554.073  92.706   0.536   1 49.5 
SNL-2  6556.260  93.794   0.516   1 49.5 
SNL-2  6558.447  94.675   0.503   1 49.5 
SNL-2  6560.635  93.362   0.498   1 49.4 
SNL-2  6562.824  94.769   0.494   1 49.4 
SNL-2  6565.013  93.376   0.489   1 49.4 
SNL-2  6567.204  92.269   0.498   1 49.4 
SNL-2  6569.395  92.122   0.506   1 49.3 
SNL-2  6571.586  92.084   0.505   1 49.3 
SNL-2  6573.779  92.549   0.505   1 49.3 
SNL-2  6575.972  93.599   0.510   1 49.3 
SNL-2  6578.166  92.994   0.526   1 49.2 
SNL-2  6580.360  91.477   0.509   1 49.2 
SNL-2  6582.556  91.686   0.506   1 49.2 
SNL-2  6584.752  91.298   0.506   1 49.2 
SNL-2  6586.948  92.343   0.505   1 49.2 
SNL-2  6589.146  93.189   0.505   1 49.1 
SNL-2  6591.344  94.910   0.506   1 49.1 
SNL-2  6593.543  95.734   0.503   1 49.1 
SNL-2  6595.743  97.068   0.508   1 49.1 
SNL-2  6597.943  97.788   0.513   1 49.0 
SNL-2  6600.145  97.594   0.509   1 49.0 
SNL-2  6602.347  97.534   0.511   1 49.0 
SNL-2  6604.549  98.433   0.519   1 49.0 
SNL-2  6606.753  97.584   0.512   1 49.0 
SNL-2  6608.957  98.535   0.507   1 48.9 
SNL-2  6611.162  98.630   0.508   1 48.9 
SNL-2  6613.367  98.822   0.508   1 48.9 
SNL-2  6615.574  99.786   0.509   1 48.9 
SNL-2  6617.781  99.816   0.509   1 48.8 
SNL-2  6619.989  99.485   0.510   1 48.8 
SNL-2  6622.197  98.641   0.508   1 48.8 
SNL-2  6624.406  99.201   0.508   1 48.8 
SNL-2  6626.617  98.501   0.506   1 48.7 
SNL-2  6628.827  98.480   0.507   1 48.7 
SNL-2  6631.039  97.714   0.505   1 48.7 
SNL-2  6633.251  97.890   0.504   1 48.7 
SNL-2  6635.464  98.491   0.505   1 48.7 
SNL-2  6637.678  98.132   0.504   1 48.6 
SNL-2  6639.892  98.356   0.504   1 48.6 
SNL-2  6642.107  97.726   0.502   1 48.6 
SNL-2  6644.323  97.713   0.499   1 48.6 
SNL-2  6646.540  97.920   0.500   1 48.5 
SNL-2  6648.757  97.683   0.501   1 48.5 
SNL-2  6650.976  97.646   0.502   1 48.5 
SNL-2  6653.194  99.160   0.503   1 48.5 
SNL-2  6655.414  99.836   0.503   1 48.4 
SNL-2  6657.634  99.823   0.504   1 48.4 
SNL-2  6659.856 100.357   0.504   1 48.4 
SNL-2  6662.077 100.776   0.501   1 48.4 
SNL-2  6664.300 100.682   0.499   1 48.4 
SNL-2  6666.523 100.142   0.500   1 48.3 
SNL-2  6668.747  99.840   0.501   1 48.3 
SNL-2  6670.972  99.606   0.499   1 48.3 
SNL-2  6673.198  99.763   0.497   1 48.3 
SNL-2  6675.424  99.913   0.498   1 48.2 
SNL-2  6677.651  99.214   0.495   1 48.2 
SNL-2  6679.879 100.226   0.493   1 48.2 
SNL-2  6682.108  99.063   0.494   1 48.2 
SNL-2  6684.337  98.907   0.494   1 48.2 
SNL-2  6686.567  99.322   0.495   1 48.1 
SNL-2  6688.798  98.105   0.494   1 48.1 
SNL-2  6691.029  97.325   0.494   1 48.1 
SNL-2  6693.261  96.917   0.495   1 48.1 
SNL-2  6695.494  96.873   0.494   1 48.0 
SNL-2  6697.728  97.606   0.494   1 48.0 
SNL-2  6699.963  98.591   0.498   1 48.0 
SNL-2  6702.198 100.347   0.498   1 48.0 
SNL-2  6704.434 101.978   0.498   1 48.0 
SNL-2  6706.671 102.615   0.499   1 47.9 
SNL-2  6708.908 103.009   0.501   1 47.9 
SNL-2  6711.146 102.425   0.503   1 47.9 
SNL-2  6713.385 102.671   0.502   1 47.9 
SNL-2  6715.625 102.863   0.503   1 47.8 
SNL-2  6717.866 102.801   0.501   1 47.8 
SNL-2  6720.107 102.226   0.505   1 47.8 
SNL-2  6722.349 102.232   0.509   1 47.8 
SNL-2  6724.591 102.391   0.505   1 47.7 
SNL-2  6726.835 101.691   0.502   1 47.7 
SNL-2  6729.079 101.044   0.501   1 47.7 
SNL-2  6731.324 101.376   0.504   1 47.7 
SNL-2  6733.570 100.833   0.503   1 47.7 
SNL-2  6735.816 101.261   0.504   1 47.6 
SNL-2  6738.063 101.393   0.501   1 47.6 
SNL-2  6740.311 101.562   0.502   1 47.6 
SNL-2  6742.560 101.831   0.504   1 47.6 
SNL-2  6744.809 101.245   0.504   1 47.5 
SNL-2  6747.060 100.450   0.505   1 47.5 
SNL-2  6749.311 100.327   0.505   1 47.5 
SNL-2  6751.562 100.937   0.503   1 47.5 
SNL-2  6753.815 102.142   0.504   1 47.5 
SNL-2  6756.068 101.911   0.506   1 47.4 
SNL-2  6758.322 101.284   0.506   1 47.4 
SNL-2  6760.577 101.804   0.508   1 47.4 
SNL-2  6762.832 102.731   0.509   1 47.4 
SNL-2  6765.088 103.306   0.509   1 47.3 
SNL-2  6767.345 102.473   0.509   1 47.3 
SNL-2  6769.603 101.652   0.508   1 47.3 
SNL-2  6771.861 101.783   0.508   1 47.3 
SNL-2  6774.121 103.163   0.509   1 47.3 
SNL-2  6776.381 103.967   0.511   1 47.2 
SNL-2  6778.641 102.812   0.512   1 47.2 
SNL-2  6780.903 102.796   0.513   1 47.2 
SNL-2  6783.165 101.999   0.513   1 47.2 
SNL-2  6785.428 100.842   0.511   1 47.1 
SNL-2  6787.692 100.915   0.511   1 47.1 
SNL-2  6789.956 101.499   0.512   1 47.1 
SNL-2  6792.222 102.652   0.512   1 47.1 
SNL-2  6794.488 102.682   0.513   1 47.1 
SNL-2  6796.754 103.061   0.512   1 47.0 
SNL-2  6799.022 103.856   0.513   1 47.0 
SNL-2  6801.290 103.849   0.515   1 47.0 
SNL-2  6803.559 103.520   0.516   1 47.0 
SNL-2  6805.829 102.045   0.515   1 46.9 
SNL-2  6808.100 103.616   0.516   1 46.9 
SNL-2  6810.371 104.194   0.516   1 46.9 
SNL-2  6812.643 104.097   0.515   1 46.9 
SNL-2  6814.916 104.117   0.516   1 46.9 
SNL-2  6817.190 103.142   0.516   1 46.8 
SNL-2  6819.464 102.823   0.515   1 46.8 
SNL-2  6821.739 101.220   0.514   1 46.8 
SNL-2  6824.015 100.870   0.516   1 46.8 
SNL-2  6826.291  99.512   0.518   1 46.8 
SNL-2  6828.569  98.960   0.542   1 46.7 
SNL-2  6830.847  98.730   0.547   1 46.7 
SNL-2  6833.126  97.173   0.529   1 46.7 
SNL-2  6835.406  96.540   0.547   1 46.7 
SNL-2  6837.686  96.437   0.514   1 46.6 
SNL-2  6839.967  96.901   0.510   1 46.6 
SNL-2  6842.249  97.859   0.517   1 46.6 
SNL-2  6844.532  99.886   0.513   1 46.6 
SNL-2  6846.815 101.235   0.511   1 46.6 
SNL-2  6849.100 101.447   0.510   1 46.5 
SNL-2  6851.385 101.604   0.512   1 46.5 
SNL-2  6853.670 102.530   0.513   1 46.5 
SNL-2  6855.957 103.460   0.510   1 46.5 
SNL-2  6858.244 103.105   0.509   1 46.4 
SNL-2  6860.532 102.548   0.510   1 46.4 
SNL-2  6862.821 102.685   0.784   1 46.4 
SNL-2  6865.111 102.494   0.994   1 46.4 
SNL-2  6867.401 100.625   0.924   1 46.4 
SNL-2  6869.692 105.069   1.114   1 46.3 
SNL-2  6871.984 106.580   1.080   1 46.3 
SNL-2  6874.276 103.111   1.004   1 46.3 
SNL-2  6876.570 104.736   0.976   1 46.3 
SNL-2  6878.864 101.607   0.935   1 46.2 
SNL-2  6881.159 103.084   0.911   1 46.2 
SNL-2  6883.455 101.973   0.870   1 46.2 
SNL-2  6885.751 102.080   0.889   1 46.2 
SNL-2  6888.048 101.181   0.913   1 46.2 
SNL-2  6890.346 101.484   0.953   1 46.1 
SNL-2  6892.645 101.823   0.912   1 46.1 
SNL-2  6894.945 100.243   0.901   1 46.1 
SNL-2  6897.245  97.545   0.906   1 46.1 
SNL-2  6899.546  95.292   0.882   1 46.1 
SNL-2  6901.848  93.449   0.914   1 46.0 
SNL-2  6904.150  93.938   0.859   1 46.0 
SNL-2  6906.454  93.446   0.869   1 46.0 
SNL-2  6908.758  92.982   0.841   1 46.0 
SNL-2  6911.063  95.649   0.870   1 45.9 
SNL-2  6913.368  96.835   0.897   1 45.9 
SNL-2  6915.675  98.870   0.857   1 45.9 
SNL-2  6917.982  99.766   0.834   1 45.9 
SNL-2  6920.290  99.712   0.848   1 45.9 
SNL-2  6922.599 100.247   0.884   1 45.8 
SNL-2  6924.908 101.905   0.902   1 45.8 
SNL-2  6927.219 102.964   0.831   1 45.8 
SNL-2  6929.530 103.684   0.835   1 45.8 
SNL-2  6931.841 102.631   0.835   1 45.8 
SNL-2  6934.154 100.710   0.827   1 45.7 
SNL-2  6936.467 101.146   0.826   1 45.7 
SNL-2  6938.782 100.371   0.846   1 45.7 
SNL-2  6941.096  99.822   0.865   1 45.7 
SNL-2  6943.412 101.926   0.825   1 45.6 
SNL-2  6945.729 101.230   0.813   1 45.6 
SNL-2  6948.046 100.831   0.858   1 45.6 
SNL-2  6950.364 101.952   0.905   1 45.6 
SNL-2  6952.683 101.711   0.819   1 45.6 
SNL-2  6955.002 100.605   0.816   1 45.5 
SNL-2  6957.322 102.367   0.821   1 45.5 
SNL-2  6959.644 102.030   0.812   1 45.5 
SNL-2  6961.965 104.179   0.814   1 45.5 
SNL-2  6964.288 104.358   0.807   1 45.5 
SNL-2  6966.612 102.924   0.805   1 45.4 
SNL-2  6968.936 101.782   0.815   1 45.4 
SNL-2  6971.261 101.807   0.828   1 45.4 
SNL-2  6973.586 100.955   0.803   1 45.4 
SNL-2  6975.913  98.762   0.796   1 45.3 
SNL-2  6978.240 100.070   0.833   1 45.3 
SNL-2  6980.568  98.554   0.814   1 45.3 
SNL-2  6982.897  98.875   0.792   1 45.3 
SNL-2  6985.227 100.549   0.794   1 45.3 
SNL-2  6987.557 100.584   0.796   1 45.2 
SNL-2  6989.888 101.117   0.798   1 45.2 
SNL-2  6992.220  99.251   0.793   1 45.2 
SNL-2  6994.553 100.048   0.788   1 45.2 
SNL-2  6996.887 101.228   0.792   1 45.2 
SNL-2  6999.221  99.078   0.785   1 45.1 
SNL-2  7001.556  99.258   0.783   1 45.1 
SNL-2  7003.892  98.145   0.791   1 45.1 
SNL-2  7006.229  99.088   0.784   1 45.1 
SNL-2  7008.566  98.972   0.777   1 45.1 
SNL-2  7010.904  98.751   0.801   1 45.0 
SNL-2  7013.243  98.310   0.794   1 45.0 
SNL-2  7015.583  96.199   0.766   1 45.0 
SNL-2  7017.923  97.914   0.766   1 45.0 
SNL-2  7020.265  98.521   0.771   1 44.9 
SNL-2  7022.607  98.719   0.766   1 44.9 
SNL-2  7024.950  99.259   0.765   1 44.9 
SNL-2  7027.293  98.967   0.771   1 44.9 
SNL-2  7029.638  98.386   0.773   1 44.9 
SNL-2  7031.983  99.232   0.765   1 44.8 
SNL-2  7034.329  99.443   0.760   0 44.8 
SNL-2  7036.676  98.747   0.756   0 44.8 
SNL-2  7039.023  98.084   0.758   0 44.8 
SNL-2  7041.372  97.757   0.774   0 44.8 
SNL-2  7043.721  97.670   0.766   0 44.7 
SNL-2  7046.071  97.481   0.768   0 44.7 
SNL-2  7048.422  98.044   0.788   0 44.7 
SNL-2  7050.773  97.148   0.777   0 44.7 
SNL-2  7053.125  97.140   0.765   0 44.7 
SNL-2  7055.478  97.065   0.758   0 44.6 
SNL-2  7057.832  98.770   0.758   0 44.6 
SNL-2  7060.187  98.278   0.755   0 44.6 
SNL-2  7062.542  97.987   0.757   0 44.6 
SNL-2  7064.898  97.194   0.760   0 44.6 
SNL-2  7067.255  95.042   0.760   0 44.5 
SNL-2  7069.613  94.780   0.752   0 44.5 
SNL-2  7071.972  95.762   0.752   0 44.5 
SNL-2  7074.331  96.254   0.753   0 44.5 
SNL-2  7076.691  96.915   0.754   0 44.4 
SNL-2  7079.052  97.016   0.757   0 44.4 
SNL-2  7081.414  99.798   0.757   0 44.4 
SNL-2  7083.776  98.391   0.756   0 44.4 
SNL-2  7086.140  97.710   0.747   0 44.4 
SNL-2  7088.504   0.000   0.000   0 44.3 
SNL-2  7090.869   0.000   0.000   0 44.3 
SNL-2  7093.234   0.000   0.000   0 44.3 
SNL-2  7095.601   0.000   0.000   0 44.3 
SNL-2  7097.968   0.000   0.000   0 44.3 
SNL-2  7100.336   0.000   0.000   0 44.2 
SNL-2  7102.705   0.000   0.000   0 44.2 
SNL-2  7105.074   0.000   0.000   0 44.2 
SNL-2  7107.445   0.000   0.000   0 44.2 
SNL-2  7109.816   0.000   0.000   0 44.2 
SNL-2  7112.188   0.000   0.000   0 44.1 
SNL-2  7114.561   0.000   0.000   0 44.1 
SNL-2  7116.934   0.000   0.000   0 44.1 
SNL-2  7119.309   0.000   0.000   0 44.1 
SNL-2  7121.684   0.000   0.000   0 44.1 
SNL-2  7124.060   0.000   0.000   0 44.0 
SNL-2  7126.436   0.000   0.000   0 44.0 
SNL-2  7128.814   0.000   0.000   0 44.0 
SNL-2  7131.192   0.000   0.000   0 44.0 
SNL-2  7133.571   0.000   0.000   0 44.0 
SNL-2  7135.951   0.000   0.000   0 43.9 
SNL-2  7138.332   0.000   0.000   0 43.9 
SNL-2  7140.713 100.806   0.751   1 43.9 
SNL-2  7143.096  99.108   0.756   1 43.9 
SNL-2  7145.479 100.070   0.756   1 43.9 
SNL-2  7147.863  98.751   0.749   1 43.8 
SNL-2  7150.247 100.588   0.746   1 43.8 
SNL-2  7152.633 100.272   0.746   1 43.8 
SNL-2  7155.019 100.345   0.742   1 43.8 
SNL-2  7157.406  99.961   0.742   1 43.8 
SNL-2  7159.794  99.941   0.745   1 43.7 
SNL-2  7162.183 100.880   0.741   1 43.7 
SNL-2  7164.572 101.188   0.736   1 43.7 
SNL-2  7166.962 100.891   0.742   1 43.7 
SNL-2  7169.353 102.153   0.756   1 43.7 
SNL-2  7171.745  99.915   0.752   1 43.6 
SNL-2  7174.138 101.705   0.764   1 43.6 
SNL-2  7176.531  99.793   0.755   1 43.6 
SNL-2  7178.926 102.259   0.762   1 43.6 
SNL-2  7181.321 102.270   0.745   1 43.6 
SNL-2  7183.716 101.966   0.755   1 43.5 
SNL-2  7186.113 101.772   0.778   1 43.5 
SNL-2  7188.510 101.203   0.772   1 43.5 
SNL-2  7190.909 101.757   0.743   1 43.5 
SNL-2  7193.308 100.589   0.759   1 43.5 
SNL-2  7195.708  98.640   0.749   1 43.4 
SNL-2  7198.108  99.965   0.741   1 43.4 
SNL-2  7200.510  99.390   0.752   1 43.4 
SNL-2  7202.912 100.240   0.752   1 43.4 
SNL-2  7205.315 100.525   0.752   1 43.4 
SNL-2  7207.719  99.575   0.745   1 43.3 
SNL-2  7210.123 100.466   0.737   1 43.3 
SNL-2  7212.529  99.931   0.730   1 43.3 
SNL-2  7214.935  99.963   0.726   1 43.3 
SNL-2  7217.342  99.506   0.728   1 43.3 
SNL-2  7219.750  99.315   0.724   1 43.2 
SNL-2  7222.159 100.227   0.728   1 43.2 
SNL-2  7224.568 100.597   0.738   1 43.2 
SNL-2  7226.978 101.739   0.733   1 43.2 
SNL-2  7229.389 101.690   0.741   1 43.2 
SNL-2  7231.801 101.824   0.741   1 43.1 
SNL-2  7234.214 100.746   0.763   1 43.1 
SNL-2  7236.627 103.380   0.760   1 43.1 
SNL-2  7239.042 102.134   0.836   1 43.1 
SNL-2  7241.457 101.838   0.942   1 43.1 
SNL-2  7243.873 103.648   0.862   1 43.0 
SNL-2  7246.289 103.911   0.930   1 43.0 
SNL-2  7248.707 103.370   0.770   1 43.0 
SNL-2  7251.125 102.699   0.742   1 43.0 
SNL-2  7253.544 103.016   0.804   1 43.0 
SNL-2  7255.964 104.579   0.769   1 42.9 
SNL-2  7258.385 104.363   0.745   1 42.9 
SNL-2  7260.806 103.986   0.735   1 42.9 
SNL-2  7263.229 104.630   0.737   1 42.9 
SNL-2  7265.652 103.614   0.756   1 42.9 
SNL-2  7268.076 103.373   0.752   1 42.8 
SNL-2  7270.501 103.703   0.743   1 42.8 
SNL-2  7272.926 102.718   0.740   1 42.8 
SNL-2  7275.353 104.367   0.872   1 42.8 
SNL-2  7277.780 104.405   1.009   1 42.8 
SNL-2  7280.208 104.730   0.750   1 42.7 
SNL-2  7282.637 104.057   0.746   1 42.7 
SNL-2  7285.066 103.607   0.827   1 42.7 
SNL-2  7287.497 101.914   0.759   1 42.7 
SNL-2  7289.928 101.814   0.732   1 42.7 
SNL-2  7292.360 104.063   0.746   1 42.6 
SNL-2  7294.793 103.271   0.738   1 42.6 
SNL-2  7297.227 102.418   0.761   1 42.6 
SNL-2  7299.661 103.391   0.726   1 42.6 
SNL-2  7302.096 101.665   0.736   1 42.6 
SNL-2  7304.533 103.223   0.819   1 42.5 
SNL-2  7306.970 102.449   0.740   1 42.5 
SNL-2  7309.407 102.973   0.730   1 42.5 
SNL-2  7311.846 103.609   0.732   1 42.5 
SNL-2  7314.285 102.282   0.736   1 42.5 
SNL-2  7316.725 103.913   0.922   1 42.5 
SNL-2  7319.166 103.330   0.793   1 42.4 
SNL-2  7321.608 103.051   0.721   1 42.4 
SNL-2  7324.051 103.844   0.716   1 42.4 
SNL-2  7326.494 103.780   0.712   1 42.4 
SNL-2  7328.939 104.145   0.790   1 42.4 
SNL-2  7331.384 104.599   0.776   1 42.3 
SNL-2  7333.830 104.534   0.723   1 42.3 
SNL-2  7336.276 104.101   0.720   1 42.3 
SNL-2  7338.724 103.212   0.725   1 42.3 
SNL-2  7341.172 100.836   0.937   1 42.3 
SNL-2  7343.621 101.718   0.805   1 42.2 
SNL-2  7346.071 103.263   0.721   1 42.2 
SNL-2  7348.522 102.431   0.718   1 42.2 
SNL-2  7350.974 104.704   0.723   1 42.2 
SNL-2  7353.426 104.706   0.721   1 42.2 
SNL-2  7355.879 105.107   0.716   1 42.1 
SNL-2  7358.333 104.985   0.779   1 42.1 
SNL-2  7360.788 103.038   0.773   1 42.1 
SNL-2  7363.244 103.172   0.715   1 42.1 
SNL-2  7365.701 102.917   0.720   1 42.1 
SNL-2  7368.158 103.957   0.774   1 42.0 
SNL-2  7370.616 102.552   0.897   1 42.0 
SNL-2  7373.075 102.797   0.725   1 42.0 
SNL-2  7375.535 102.556   0.714   1 42.0 
SNL-2  7377.995 101.497   0.715   1 42.0 
SNL-2  7380.457 103.172   0.716   1 42.0 
SNL-2  7382.919 104.074   0.710   1 41.9 
SNL-2  7385.382 102.356   0.706   1 41.9 
SNL-2  7387.846 102.730   0.700   1 41.9 
SNL-2  7390.311 104.897   0.711   1 41.9 
SNL-2  7392.776 103.570   0.778   1 41.9 
SNL-2  7395.243 104.703   0.720   1 41.8 
SNL-2  7397.710 104.421   0.711   1 41.8 
SNL-2  7400.178 103.117   0.725   1 41.8 
SNL-2  7402.647 105.029   0.840   1 41.8 
SNL-2  7405.117 104.278   0.726   1 41.8 
SNL-2  7407.587 106.171   0.703   1 41.7 
SNL-2  7410.058 107.484   0.702   1 41.7 
SNL-2  7412.530 106.716   0.711   1 41.7 
SNL-2  7415.003 104.647   0.708   1 41.7 
SNL-2  7417.477 105.380   0.704   1 41.7 
SNL-2  7419.952 103.123   0.703   1 41.7 
SNL-2  7422.427 102.105   0.698   1 41.6 
SNL-2  7424.904  99.056   0.691   1 41.6 
SNL-2  7427.381  98.948   0.698   1 41.6 
SNL-2  7429.859  97.844   0.729   1 41.6 
SNL-2  7432.337  99.222   0.710   1 41.6 
SNL-2  7434.817  96.321   0.697   1 41.5 
SNL-2  7437.297  96.503   0.721   1 41.5 
SNL-2  7439.779  98.367   0.768   1 41.5 
SNL-2  7442.261  99.045   0.697   1 41.5 
SNL-2  7444.743  99.074   0.692   1 41.5 
SNL-2  7447.227  97.883   0.689   1 41.5 
SNL-2  7449.712  97.858   0.693   1 41.4 
SNL-2  7452.197  97.473   0.693   1 41.4 
SNL-2  7454.683  97.087   0.692   1 41.4 
SNL-2  7457.170  94.565   0.691   1 41.4 
SNL-2  7459.658  94.022   0.690   1 41.4 
SNL-2  7462.147  94.100   0.689   1 41.3 
SNL-2  7464.636  94.482   0.690   1 41.3 
SNL-2  7467.127  93.936   0.706   1 41.3 
SNL-2  7469.618  93.585   0.700   1 41.3 
SNL-2  7472.110  92.837   0.727   1 41.3 
SNL-2  7474.603  93.360   0.727   1 41.2 
SNL-2  7477.096  94.210   0.693   1 41.2 
SNL-2  7479.591  93.932   0.729   1 41.2 
SNL-2  7482.086  93.787   0.715   1 41.2 
SNL-2  7484.582  93.956   0.728   1 41.2 
SNL-2  7487.079  94.081   0.691   1 41.2 
SNL-2  7489.577  93.858   0.690   1 41.1 
SNL-2  7492.076  92.890   0.684   1 41.1 
SNL-2  7494.576  93.180   0.694   1 41.1 
SNL-2  7497.076  91.857   0.678   1 41.1 
SNL-2  7499.577  91.778   0.681   1 41.1 
SNL-2  7502.079  89.931   0.680   1 41.0 
SNL-2  7504.582  91.025   0.681   1 41.0 
SNL-2  7507.086  90.554   0.678   1 41.0 
SNL-2  7509.590  89.710   0.679   1 41.0 
SNL-2  7512.095  90.904   0.670   1 41.0 
SNL-2  7514.602  90.261   0.677   1 41.0 
SNL-2  7517.109  90.772   0.691   1 40.9 
SNL-2  7519.616  90.872   0.689   1 40.9 
SNL-2  7522.125  91.764   0.698   1 40.9 
SNL-2  7524.635  90.685   0.805   1 40.9 
SNL-2  7527.145  92.410   0.704   1 40.9 
SNL-2  7529.656  91.928   0.697   1 40.8 
SNL-2  7532.168  91.232   0.707   1 40.8 
SNL-2  7534.681  92.260   0.676   1 40.8 
SNL-2  7537.195  92.018   0.678   1 40.8 
SNL-2  7539.709  93.638   0.685   1 40.8 
SNL-2  7542.225  93.558   0.688   1 40.8 
SNL-2  7544.741  93.036   0.679   1 40.7 
SNL-2  7547.258  93.021   0.679   1 40.7 
SNL-2  7549.776  93.150   0.681   1 40.7 
SNL-2  7552.295  92.376   0.680   1 40.7 
SNL-2  7554.814  93.348   0.677   1 40.7 
SNL-2  7557.335  93.682   0.693   1 40.7 
SNL-2  7559.856  92.158   0.690   1 40.6 
SNL-2  7562.378  92.051   0.677   1 40.6 
SNL-2  7564.901  92.199   0.677   1 40.6 
SNL-2  7567.425  91.178   0.684   1 40.6 
SNL-2  7569.950  91.832   0.687   1 40.6 
SNL-2  7572.475  92.545   0.762   1 40.5 
SNL-2  7575.001  92.753   0.701   1 40.5 
SNL-2  7577.529  92.482   0.676   1 40.5 
SNL-2  7580.057  91.547   0.673   1 40.5 
SNL-2  7582.586  92.721   0.673   1 40.5 
SNL-2  7585.115  93.470   0.683   1 40.5 
SNL-2  7587.646  93.192   0.699   1 40.4 
SNL-2  7590.177  92.034   0.675   1 40.4 
SNL-2  7592.709   0.000   0.000   0 40.4 
SNL-2  7595.242   0.000   0.000   0 40.4 
SNL-2  7597.776   0.000   0.000   0 40.4 
SNL-2  7600.311   0.000   0.000   0 40.4 
SNL-2  7602.847   0.000   0.000   0 40.3 
SNL-2  7605.383   0.000   0.000   0 40.3 
SNL-2  7607.921   0.000   0.000   0 40.3 
SNL-2  7610.459   0.000   0.000   0 40.3 
SNL-2  7612.998   0.000   0.000   0 40.3 
SNL-2  7615.538   0.000   0.000   0 40.2 
SNL-2  7618.078   0.000   0.000   0 40.2 
SNL-2  7620.620   0.000   0.000   0 40.2 
SNL-2  7623.162   0.000   0.000   0 40.2 
SNL-2  7625.705   0.000   0.000   0 40.2 
SNL-2  7628.249   0.000   0.000   0 40.2 
SNL-2  7630.794   0.000   0.000   0 40.1 
SNL-2  7633.340   0.000   0.000   0 40.1 
SNL-2  7635.887   0.000   0.000   0 40.1 
SNL-2  7638.434   0.000   0.000   0 40.1 
SNL-2  7640.983   0.000   0.000   0 40.1 
SNL-2  7643.532   0.000   0.000   0 40.1 
SNL-2  7646.082   0.000   0.000   0 40.0 
SNL-2  7648.633   0.000   0.000   0 40.0 
SNL-2  7651.184   0.000   0.000   0 40.0 
SNL-2  7653.737   0.000   0.000   0 40.0 
SNL-2  7656.290   0.000   0.000   0 40.0 
SNL-2  7658.845   0.000   0.000   0 40.0 
SNL-2  7661.400   0.000   0.000   0 39.9 
SNL-2  7663.956   0.000   0.000   0 39.9 
SNL-2  7666.513   0.000   0.000   0 39.9 
SNL-2  7669.070   0.000   0.000   0 39.9 
SNL-2  7671.629   0.000   0.000   0 39.9 
SNL-2  7674.188   0.000   0.000   0 39.9 
SNL-2  7676.749  97.982   0.697   1 39.8 
SNL-2  7679.310  99.348   0.706   1 39.8 
SNL-2  7681.872  99.215   0.686   1 39.8 
SNL-2  7684.435  99.540   0.710   1 39.8 
SNL-2  7686.998  99.714   0.695   1 39.8 
SNL-2  7689.563 100.131   0.696   1 39.8 
SNL-2  7692.128  99.540   0.695   1 39.7 
SNL-2  7694.694 100.276   0.688   1 39.7 
SNL-2  7697.262 100.478   0.694   1 39.7 
SNL-2  7699.829  99.405   0.701   1 39.7 
SNL-2  7702.398 101.062   0.689   1 39.7 
SNL-2  7704.968 100.699   0.684   1 39.7 
SNL-2  7707.539 101.899   0.681   1 39.6 
SNL-2  7710.110 101.263   0.689   1 39.6 
SNL-2  7712.682 101.057   0.875   1 39.6 
SNL-2  7715.255 101.409   0.838   1 39.6 
SNL-2  7717.829 101.457   0.921   1 39.6 
SNL-2  7720.404 102.017   0.736   1 39.6 
SNL-2  7722.980 101.523   0.705   1 39.5 
SNL-2  7725.556 103.735   0.745   1 39.5 
SNL-2  7728.134 104.004   0.722   1 39.5 
SNL-2  7730.712 102.095   0.687   1 39.5 
SNL-2  7733.291 101.297   0.685   1 39.5 
SNL-2  7735.871 101.326   0.703   1 39.5 
SNL-2  7738.452 101.746   0.692   1 39.4 
SNL-2  7741.034  99.723   0.685   1 39.4 
SNL-2  7743.616 100.589   0.677   1 39.4 
SNL-2  7746.200 103.357   0.686   1 39.4 
SNL-2  7748.784 102.014   0.732   1 39.4 
SNL-2  7751.369 102.992   0.995   1 39.4 
SNL-2  7753.955 102.763   0.739   1 39.3 
SNL-2  7756.542 103.406   0.695   1 39.3 
SNL-2  7759.130 104.129   0.751   1 39.3 
SNL-2  7761.718 105.549   0.782   1 39.3 
SNL-2  7764.308 105.904   0.687   1 39.3 
SNL-2  7766.898 103.540   0.685   1 39.3 
SNL-2  7769.489 104.877   0.689   1 39.2 
SNL-2  7772.081 103.815   0.703   1 39.2 
SNL-2  7774.674 102.591   0.731   1 39.2 
SNL-2  7777.268 102.586   0.682   1 39.2 
SNL-2  7779.863 103.992   0.731   1 39.2 
SNL-2  7782.458 104.020   0.737   1 39.2 
SNL-2  7785.054 105.754   0.691   1 39.1 
SNL-2  7787.652 105.321   0.693   1 39.1 
SNL-2  7790.250 105.803   0.698   1 39.1 
SNL-2  7792.849 103.750   0.775   1 39.1 
SNL-2  7795.449 104.099   0.909   1 39.1 
SNL-2  7798.049 105.185   0.689   1 39.1 
SNL-2  7800.651 104.439   0.679   1 39.0 
SNL-2  7803.253 105.525   0.683   1 39.0 
SNL-2  7805.857 103.435   0.686   1 39.0 
SNL-2  7808.461 104.017   0.779   1 39.0 
SNL-2  7811.066 103.147   0.736   1 39.0 
SNL-2  7813.672 104.414   0.692   1 39.0 
SNL-2  7816.279 104.921   0.697   1 38.9 
SNL-2  7818.886 105.288   0.699   1 38.9 
SNL-2  7821.495 106.161   0.931   1 38.9 
SNL-2  7824.104 106.610   0.817   1 38.9 
SNL-2  7826.715 105.423   0.691   1 38.9 
SNL-2  7829.326 106.092   0.695   1 38.9 
SNL-2  7831.938 105.474   0.685   1 38.9 
SNL-2  7834.551 106.064   0.684   1 38.8 
SNL-2  7837.164 105.044   0.679   1 38.8 
SNL-2  7839.779 106.677   0.707   1 38.8 
SNL-2  7842.395 107.626   0.795   1 38.8 
SNL-2  7845.011 105.477   0.695   1 38.8 
SNL-2  7847.628 105.270   0.692   1 38.8 
SNL-2  7850.246 106.137   0.723   1 38.7 
SNL-2  7852.865 105.450   0.890   1 38.7 
SNL-2  7855.485 105.079   0.885   1 38.7 
SNL-2  7858.106 106.658   0.716   1 38.7 
SNL-2  7860.727 106.544   0.789   1 38.7 
SNL-2  7863.350 105.459   0.728   1 38.7 
SNL-2  7865.973 106.820   0.693   1 38.6 
SNL-2  7868.598 106.990   0.747   1 38.6 
SNL-2  7871.223 105.670   0.810   1 38.6 
SNL-2  7873.849 106.273   0.714   1 38.6 
SNL-2  7876.476 106.248   0.690   1 38.6 
SNL-2  7879.103 105.615   0.769   1 38.6 
SNL-2  7881.732 106.227   0.764   1 38.6 
SNL-2  7884.361 105.732   0.719   1 38.5 
SNL-2  7886.992 104.721   0.705   1 38.5 
SNL-2  7889.623 105.784   0.825   1 38.5 
SNL-2  7892.255 106.286   0.793   1 38.5 
SNL-2  7894.888 106.407   0.703   1 38.5 
SNL-2  7897.522 107.539   0.700   1 38.5 
SNL-2  7900.157 107.094   0.693   1 38.4 
SNL-2  7902.793 107.133   0.695   1 38.4 
SNL-2  7905.429 107.713   0.696   1 38.4 
SNL-2  7908.066 107.050   0.695   1 38.4 
SNL-2  7910.705   0.000   0.000   0 38.4 
SNL-2  7913.344   0.000   0.000   0 38.4 
SNL-2  7915.984   0.000   0.000   0 38.4 
SNL-2  7918.625   0.000   0.000   0 38.3 
SNL-2  7921.267   0.000   0.000   0 38.3 
SNL-2  7923.909   0.000   0.000   0 38.3 
SNL-2  7926.553   0.000   0.000   0 38.3 
SNL-2  7929.197   0.000   0.000   0 38.3 
SNL-2  7931.843   0.000   0.000   0 38.3 
SNL-2  7934.489   0.000   0.000   0 38.2 
SNL-2  7937.136   0.000   0.000   0 38.2 
SNL-2  7939.784   0.000   0.000   0 38.2 
SNL-2  7942.433   0.000   0.000   0 38.2 
SNL-2  7945.083   0.000   0.000   0 38.2 
SNL-2  7947.733   0.000   0.000   0 38.2 
SNL-2  7950.385   0.000   0.000   0 38.2 
SNL-2  7953.037   0.000   0.000   0 38.1 
SNL-2  7955.691   0.000   0.000   0 38.1 
SNL-2  7958.345   0.000   0.000   0 38.1 
SNL-2  7961.000   0.000   0.000   0 38.1 
SNL-2  7963.656 110.336   0.842   1 38.1 
SNL-2  7966.313 109.683   0.940   1 38.1 
SNL-2  7968.970 109.693   0.765   1 38.1 
SNL-2  7971.629 108.548   0.736   1 38.0 
SNL-2  7974.288 109.000   0.732   1 38.0 
SNL-2  7976.949 107.790   0.761   1 38.0 
SNL-2  7979.610 106.047   0.829   1 38.0 
SNL-2  7982.272 105.877   0.770   1 38.0 
SNL-2  7984.935 106.022   0.716   1 38.0 
SNL-2  7987.599 104.451   0.719   1 37.9 
SNL-2  7990.264 103.297   0.721   1 37.9 
SNL-2  7992.930 103.288   0.902   1 37.9 
SNL-2  7995.596 102.744   0.883   1 37.9 
SNL-2  7998.264 102.582   0.715   1 37.9 
SNL-2  8000.932 101.855   0.714   1 37.9 
SNL-2  8003.601 103.935   0.714   1 37.9 
SNL-2  8006.272 102.096   0.706   1 37.8 
SNL-2  8008.943 100.597   0.709   1 37.8 
SNL-2  8011.615 101.651   0.712   1 37.8 
SNL-2  8014.287 101.543   0.790   1 37.8 
SNL-2  8016.961 101.002   0.738   1 37.8 
SNL-2  8019.636 101.882   0.721   1 37.8 
SNL-2  8022.311 102.593   0.724   1 37.8 
SNL-2  8024.988 102.289   0.814   1 37.7 
SNL-2  8027.665 102.679   0.876   1 37.7 
SNL-2  8030.343 102.756   0.736   1 37.7 
SNL-2  8033.022 102.982   0.716   1 37.7 
SNL-2  8035.702 102.025   0.712   1 37.7 
SNL-2  8038.383 102.343   0.708   1 37.7 
SNL-2  8041.065 102.526   0.711   1 37.7 
SNL-2  8043.748 102.100   0.710   1 37.6 
SNL-2  8046.431 102.107   0.706   1 37.6 
SNL-2  8049.116 100.876   0.707   1 37.6 
SNL-2  8051.801  99.297   0.748   1 37.6 
SNL-2  8054.487  97.387   0.729   1 37.6 
SNL-2  8057.174  97.989   0.701   1 37.6 
SNL-2  8059.862  96.627   0.707   1 37.6 
SNL-2  8062.551  95.525   0.810   1 37.5 
SNL-2  8065.241  94.851   0.736   1 37.5 
SNL-2  8067.932  95.261   0.703   1 37.5 
SNL-2  8070.623  97.161   0.700   1 37.5 
SNL-2  8073.316  97.981   0.700   1 37.5 
SNL-2  8076.009  97.833   0.705   1 37.5 
SNL-2  8078.704  98.412   0.711   1 37.5 
SNL-2  8081.399  97.539   0.704   1 37.4 
SNL-2  8084.095  98.658   0.708   1 37.4 
SNL-2  8086.792  99.311   0.713   1 37.4 
SNL-2  8089.490  97.758   0.702   1 37.4 
SNL-2  8092.189  98.828   0.703   1 37.4 
SNL-2  8094.888  98.693   0.727   1 37.4 
SNL-2  8097.589  96.594   0.698   1 37.4 
SNL-2  8100.291  96.213   0.704   1 37.3 
SNL-2  8102.993  97.504   0.755   1 37.3 
SNL-2  8105.696  96.874   0.720   1 37.3 
SNL-2  8108.400  97.598   0.708   1 37.3 
SNL-2  8111.106  97.336   0.705   1 37.3 
SNL-2  8113.812  96.889   0.703   1 37.3 
SNL-2  8116.519  96.011   0.700   1 37.3 
SNL-2  8119.226  95.949   0.697   1 37.3 
SNL-2  8121.935  97.545   0.703   1 37.2 
SNL-2  8124.645  97.432   0.705   1 37.2 
SNL-2  8127.355  98.284   0.705   1 37.2 
SNL-2  8130.067  98.261   0.709   1 37.2 
SNL-2  8132.779  98.673   0.718   1 37.2 
SNL-2  8135.492  99.167   0.728   1 37.2 
SNL-2  8138.207  98.663   0.722   1 37.2 
SNL-2  8140.922  99.925   0.735   1 37.1 
SNL-2  8143.638 100.104   0.720   1 37.1 
SNL-2  8146.354  98.340   0.729   1 37.1 
SNL-2  8149.072  98.051   0.741   1 37.1 
SNL-2  8151.791  98.440   0.718   1 37.1 
SNL-2  8154.510  97.756   0.726   1 37.1 
SNL-2  8157.231  97.017   0.712   1 37.1 
SNL-2  8159.952  98.265   0.717   1 37.0 
SNL-2  8162.675  98.486   0.753   1 37.0 
SNL-2  8165.398  99.175   0.749   1 37.0 
SNL-2  8168.122  98.647   0.711   1 37.0 
SNL-2  8170.847  98.463   0.741   1 37.0 
SNL-2  8173.573  99.175   0.707   1 37.0 
SNL-2  8176.300  99.184   0.715   1 37.0 
SNL-2  8179.028  98.558   0.757   1 37.0 
SNL-2  8181.756 100.169   0.727   1 36.9 
SNL-2  8184.486  99.062   0.706   1 36.9 
SNL-2  8187.217  98.046   0.716   1 36.9 
SNL-2  8189.948  99.098   0.745   1 36.9 
SNL-2  8192.680  99.898   0.718   1 36.9 
SNL-2  8195.414  98.861   0.719   1 36.9 
SNL-2  8198.148  97.413   0.723   1 36.9 
SNL-2  8200.883  98.598   0.725   1 36.9 
SNL-2  8203.619  98.746   0.706   1 36.8 
SNL-2  8206.356  99.496   0.701   1 36.8 
SNL-2  8209.093  98.884   0.702   1 36.8 
SNL-2  8211.832  99.532   0.703   1 36.8 
SNL-2  8214.572 100.274   0.703   1 36.8 
SNL-2  8217.312  99.127   0.700   1 36.8 
SNL-2  8220.054  99.900   0.707   1 36.8 
SNL-2  8222.796 101.061   0.703   1 36.7 
SNL-2  8225.539 100.596   0.719   1 36.7 
SNL-2  8228.284 100.216   0.792   1 36.7 
SNL-2  8231.029 101.269   0.781   1 36.7 
SNL-2  8233.775  99.650   0.736   1 36.7 
SNL-2  8236.522 100.643   0.715   1 36.7 
SNL-2  8239.270  99.030   0.702   1 36.7 
SNL-2  8242.018  97.664   0.707   1 36.7 
SNL-2  8244.768  97.582   0.721   1 36.6 
SNL-2  8247.519  98.736   0.707   1 36.6 
SNL-2  8250.270  98.502   0.702   1 36.6 
SNL-2  8253.023  98.289   0.700   1 36.6 
SNL-2  8255.776  99.204   0.708   1 36.6 
SNL-2  8258.530 100.296   0.720   1 36.6 
SNL-2  8261.286  98.785   0.709   1 36.6 
SNL-2  8264.042  99.180   0.704   1 36.6 
SNL-2  8266.799 100.172   0.700   1 36.5 
SNL-2  8269.557 100.071   0.700   1 36.5 
SNL-2  8272.316  98.535   0.707   1 36.5 
SNL-2  8275.075  98.585   0.727   1 36.5 
SNL-2  8277.836  99.303   0.779   1 36.5 
SNL-2  8280.598  99.162   0.862   1 36.5 
SNL-2  8283.360  98.591   0.890   1 36.5 
SNL-2  8286.124  97.067   0.760   1 36.5 
SNL-2  8288.888  98.903   0.985   1 36.4 
SNL-2  8291.654  99.326   0.800   1 36.4 
SNL-2  8294.420  98.327   0.726   1 36.4 
SNL-2  8297.187  97.958   0.850   1 36.4 
SNL-2  8299.955  96.946   0.962   1 36.4 
SNL-2  8302.724  97.377   0.745   1 36.4 
SNL-2  8305.494  96.609   0.728   1 36.4 
SNL-2  8308.265  95.996   0.706   1 36.4 
SNL-2  8311.037  95.047   0.786   1 36.3 
SNL-2  8313.809  95.650   0.730   1 36.3 
SNL-2  8316.583  96.715   0.703   1 36.3 
SNL-2  8319.358  97.061   0.724   1 36.3 
SNL-2  8322.133  95.581   0.719   1 36.3 
SNL-2  8324.910  95.415   0.698   1 36.3 
SNL-2  8327.687  96.687   0.684   1 36.3 
SNL-2  8330.465  93.876   0.694   1 36.3 
SNL-2  8333.244  94.131   0.690   1 36.3 
SNL-2  8336.025  94.655   0.695   1 36.2 
SNL-2  8338.806  94.178   0.708   1 36.2 
SNL-2  8341.588  95.094   0.721   1 36.2 
SNL-2  8344.371  93.857   1.135   1 36.2 
SNL-2  8347.154  94.669   0.971   1 36.2 
SNL-2  8349.939  94.235   0.713   1 36.2 
SNL-2  8352.725  94.394   0.871   1 36.2 
SNL-2  8355.512  94.717   0.799   1 36.2 
SNL-2  8358.299  93.449   0.693   1 36.1 
SNL-2  8361.088  94.140   0.706   1 36.1 
SNL-2  8363.877  96.210   0.751   1 36.1 
SNL-2  8366.667  94.505   0.764   1 36.1 
SNL-2  8369.459  95.515   0.698   1 36.1 
SNL-2  8372.251  96.726   0.692   1 36.1 
SNL-2  8375.044  97.490   0.694   1 36.1 
SNL-2  8377.838  97.928   0.697   1 36.1 
SNL-2  8380.633  97.447   0.735   1 36.1 
SNL-2  8383.429  96.930   0.853   1 36.0 
SNL-2  8386.226  98.433   0.704   1 36.0 
SNL-2  8389.024  98.773   0.691   1 36.0 
SNL-2  8391.823  98.104   0.702   1 36.0 
SNL-2  8394.622  98.562   0.696   1 36.0 
SNL-2  8397.423  99.192   0.768   1 36.0 
SNL-2  8400.224  98.958   1.118   1 36.0 
SNL-2  8403.027  97.596   0.730   1 36.0 
SNL-2  8405.830  97.327   0.693   1 35.9 
SNL-2  8408.635  97.826   0.693   1 35.9 
SNL-2  8411.440  97.465   0.693   1 35.9 
SNL-2  8414.246  97.502   0.775   1 35.9 
SNL-2  8417.053  97.338   0.856   1 35.9 
SNL-2  8419.861  97.470   0.691   1 35.9 
SNL-2  8422.670 100.495   0.697   1 35.9 
SNL-2  8425.480 100.020   0.706   1 35.9 
SNL-2  8428.291  98.956   0.771   1 35.9 
SNL-2  8431.103  99.004   1.168   1 35.8 
SNL-2  8433.916 100.039   0.762   1 35.8 
SNL-2  8436.730 101.063   0.697   1 35.8 
SNL-2  8439.544  99.448   0.687   1 35.8 
SNL-2  8442.360  99.408   0.692   1 35.8 
SNL-2  8445.176  98.985   0.693   1 35.8 
SNL-2  8447.994  98.442   0.692   1 35.8 
SNL-2  8450.812 100.262   0.738   1 35.8 
SNL-2  8453.632  99.601   0.860   1 35.8 
SNL-2  8456.452 100.835   0.700   1 35.7 
SNL-2  8459.273 101.047   0.693   1 35.7 
SNL-2  8462.095  99.489   0.701   1 35.7 
SNL-2  8464.919  99.138   0.945   1 35.7 
SNL-2  8467.743  97.927   0.915   1 35.7 
SNL-2  8470.568  98.790   0.688   1 35.7 
SNL-2  8473.394  98.777   0.692   1 35.7 
SNL-2  8476.220  99.899   0.701   1 35.7 
SNL-2  8479.048 100.524   0.691   1 35.7 
SNL-2  8481.877  98.907   0.689   1 35.7 
SNL-2  8484.707  99.475   0.691   1 35.6 
SNL-2  8487.537  99.120   0.691   1 35.6 
SNL-2  8490.369  99.052   0.690   1 35.6 
SNL-2  8493.202  99.939   0.781   1 35.6 
SNL-2  8496.035 100.352   0.747   1 35.6 
SNL-2  8498.870  97.689   0.668   1 35.6 
SNL-2  8501.705  97.902   0.690   1 35.6 
SNL-2  8504.541  98.166   0.859   1 35.6 
SNL-2  8507.379  97.110   0.812   1 35.6 
SNL-2  8510.217  97.716   0.684   1 35.5 
SNL-2  8513.056  98.155   0.685   1 35.5 
SNL-2  8515.896  97.460   0.679   1 35.5 
SNL-2  8518.737  97.384   0.683   1 35.5 
SNL-2  8521.579  97.903   0.693   1 35.5 
SNL-2  8524.422  98.097   0.685   1 35.5 
SNL-2  8527.266  97.384   0.680   1 35.5 
SNL-2  8530.111  98.842   0.683   1 35.5 
SNL-2  8532.957  98.034   0.681   1 35.5 
SNL-2  8535.803  99.260   0.680   1 35.5 
SNL-2  8538.651  99.226   0.726   1 35.4 
SNL-2  8541.500 100.266   0.679   1 35.4 
SNL-2  8544.349  99.023   0.650   1 35.4 
SNL-2  8547.200 100.112   0.703   1 35.4 
SNL-2  8550.052  99.703   0.795   1 35.4 
SNL-2  8552.904 101.263   0.696   1 35.4 
SNL-2  8555.757 101.936   0.688   1 35.4 
SNL-2  8558.612 101.626   0.685   1 35.4 
SNL-2  8561.467 101.508   0.686   1 35.4 
SNL-2  8564.323 102.276   0.688   1 35.4 
SNL-2  8567.181 101.933   0.686   1 35.3 
SNL-2  8570.039 101.927   0.689   1 35.3 
SNL-2  8572.898 101.655   0.697   1 35.3 
SNL-2  8575.758 102.008   0.696   1 35.3 
SNL-2  8578.619 101.115   0.698   1 35.3 
SNL-2  8581.481 102.085   0.688   1 35.3 
SNL-2  8584.344 101.244   0.685   1 35.3 
SNL-2  8587.208 101.995   0.704   1 35.3 
SNL-2  8590.073 103.371   0.722   1 35.3 
SNL-2  8592.939 101.228   0.688   1 35.3 
SNL-2  8595.805 101.902   0.702   1 35.2 
SNL-2  8598.673 101.957   0.736   1 35.2 
SNL-2  8601.542 100.842   0.690   1 35.2 
SNL-2  8604.411 100.030   0.693   1 35.2 
SNL-2  8607.282 100.645   0.693   1 35.2 
SNL-2  8610.154 100.744   0.706   1 35.2 
SNL-2  8613.026  98.381   0.727   1 35.2 
SNL-2  8615.900  97.746   0.764   1 35.2 
SNL-2  8618.774  96.407   0.807   1 35.2 
SNL-2  8621.649  97.189   0.850   1 35.2 
SNL-2  8624.526  97.245   0.887   1 35.1 
SNL-2  8627.403  96.718   0.912   1 35.1 
SNL-2  8630.281  97.685   0.920   1 35.1 
SNL-2  8633.161  96.379   0.913   1 35.1 
SNL-2  8636.041  97.338   0.879   1 35.1 
SNL-2  8638.922  98.558   0.814   1 35.1 
SNL-2  8641.804  98.364   0.775   1 35.1 
SNL-2  8644.687  97.829   0.704   1 35.1 
SNL-2  8647.571 100.636   0.763   1 35.1 
SNL-2  8650.456  98.925   0.857   1 35.1 
SNL-2  8653.342 100.943   0.853   1 35.1 
SNL-2  8656.229 101.402   0.934   1 35.0 
SNL-2  8659.117 100.259   0.872   1 35.0 
SNL-2  8662.006 101.967   0.888   1 35.0 
SNL-2  8664.896 102.614   0.885   1 35.0 
SNL-2  8667.786 101.499   0.836   1 35.0 
SNL-2  8670.678 102.729   0.899   1 35.0 
SNL-2  8673.571 101.921   0.783   1 35.0 
SNL-2  8676.465 100.118   0.851   1 35.0 
SNL-2  8679.359 100.886   0.745   1 35.0 
SNL-2  8682.255 101.112   0.799   1 35.0 
SNL-2  8685.151  99.283   0.720   1 35.0 
SNL-2  8688.049 100.440   0.755   1 34.9 
SNL-2  8690.947  99.696   0.697   1 34.9 
SNL-2  8693.847 100.043   0.731   1 34.9 
SNL-2  8696.747  99.988   0.697   1 34.9 
SNL-2  8699.649 100.750   0.717   1 34.9 
SNL-2  8702.551  99.644   0.703   1 34.9 
SNL-2  8705.454  99.499   0.700   1 34.9 
SNL-2  8708.359 100.113   0.712   1 34.9 
SNL-2  8711.264  98.506   0.690   0 34.9 
SNL-2  8714.170  98.899   0.685   0 34.9 
SNL-2  8717.077  98.913   0.685   0 34.9 
SNL-2  8719.986  97.070   0.684   0 34.9 
SNL-2  8722.895  97.619   0.683   0 34.8 
SNL-2  8725.805  97.503   0.685   0 34.8 
SNL-2  8728.716  97.100   0.686   0 34.8 
SNL-2  8731.628  95.672   0.682   0 34.8 
SNL-2  8734.541  94.849   0.680   0 34.8 
SNL-2  8737.455  95.681   0.680   0 34.8 
SNL-2  8740.370   0.000   0.000   0 34.8 
SNL-2  8743.286   0.000   0.000   0 34.8 
SNL-2  8746.203   0.000   0.000   0 34.8 
SNL-2  8749.121   0.000   0.000   0 34.8 
SNL-2  8752.040   0.000   0.000   0 34.8 
SNL-2  8754.960   0.000   0.000   0 34.8 
SNL-2  8757.881   0.000   0.000   0 34.7 
SNL-2  8760.802   0.000   0.000   0 34.7 
SNL-2  8763.725   0.000   0.000   0 34.7 
SNL-2  8766.649   0.000   0.000   0 34.7 
SNL-2  8769.574   0.000   0.000   0 34.7 
SNL-2  8772.499   0.000   0.000   0 34.7 
SNL-2  8775.426   0.000   0.000   0 34.7 
SNL-2  8778.354   0.000   0.000   0 34.7 
SNL-2  8781.282   0.000   0.000   0 34.7 
SNL-2  8784.212   0.000   0.000   0 34.7 
SNL-2  8787.142   0.000   0.000   0 34.7 
SNL-2  8790.074   0.000   0.000   0 34.7 
SNL-2  8793.007  97.555   0.852   0 34.6 
SNL-2  8795.940  96.720   0.696   0 34.6 
SNL-2  8798.875  95.897   0.698   0 34.6 
SNL-2  8801.810  95.018   0.697   0 34.6 
SNL-2  8804.747  95.770   0.690   0 34.6 
SNL-2  8807.684  95.095   0.678   0 34.6 
SNL-2  8810.622  95.750   0.718   0 34.6 
SNL-2  8813.562  94.980   0.691   0 34.6 
SNL-2  8816.502  93.435   0.680   0 34.6 
SNL-2  8819.443  93.399   0.683   0 34.6 
SNL-2  8822.386  94.021   0.680   1 34.6 
SNL-2  8825.329  95.276   0.872   1 34.6 
SNL-2  8828.273  92.447   1.462   1 34.6 
SNL-2  8831.219  95.943   0.755   1 34.5 
SNL-2  8834.165  96.410   0.771   1 34.5 
SNL-2  8837.112  96.548   1.041   1 34.5 
SNL-2  8840.061  97.231   0.751   1 34.5 
SNL-2  8843.010  97.301   0.683   1 34.5 
SNL-2  8845.960  96.613   0.696   1 34.5 
SNL-2  8848.911  96.976   0.745   1 34.5 
SNL-2  8851.863  96.913   0.789   1 34.5 
SNL-2  8854.816  96.712   0.683   1 34.5 
SNL-2  8857.771  95.992   0.685   1 34.5 
SNL-2  8860.726  95.302   0.688   1 34.5 
SNL-2  8863.682  94.682   0.707   1 34.5 
SNL-2  8866.639  93.919   0.804   1 34.5 
SNL-2  8869.597  94.437   0.898   1 34.5 
SNL-2  8872.556  93.898   0.682   1 34.4 
SNL-2  8875.516  92.476   0.681   1 34.4 
SNL-2  8878.477  91.239   0.679   1 34.4 
SNL-2  8881.439  91.285   0.680   1 34.4 
SNL-2  8884.402  91.213   0.848   1 34.4 
SNL-2  8887.366  92.357   1.267   1 34.4 
SNL-2  8890.331  93.360   0.716   1 34.4 
SNL-2  8893.297  92.192   0.683   1 34.4 
SNL-2  8896.264  92.343   0.701   1 34.4 
SNL-2  8899.232  92.308   0.693   1 34.4 
SNL-2  8902.201  92.881   0.831   1 34.4 
SNL-2  8905.171  92.420   0.950   1 34.4 
SNL-2  8908.142  92.139   0.701   1 34.4 
SNL-2  8911.114  92.396   0.706   1 34.4 
SNL-2  8914.087  91.164   0.687   1 34.3 
SNL-2  8917.061  92.850   0.718   1 34.3 
SNL-2  8920.036  93.320   1.344   1 34.3 
SNL-2  8923.012  92.685   0.912   1 34.3 
SNL-2  8925.989  93.698   0.706   1 34.3 
SNL-2  8928.966  93.057   0.721   1 34.3 
SNL-2  8931.945  91.322   0.710   1 34.3 
SNL-2  8934.925  90.482   0.714   1 34.3 
SNL-2  8937.906  89.079   0.706   1 34.3 
SNL-2  8940.888  85.925   0.708   1 34.3 
SNL-2  8943.871  86.745   0.980   1 34.3 
SNL-2  8946.855  88.396   0.770   1 34.3 
SNL-2  8949.839  88.747   0.707   1 34.3 
SNL-2  8952.825  90.575   0.712   1 34.3 
SNL-2  8955.812  91.660   0.765   1 34.3 
SNL-2  8958.800  91.818   1.303   1 34.3 
SNL-2  8961.789  89.754   0.827   1 34.2 
SNL-2  8964.779  92.742   0.758   1 34.2 
SNL-2  8967.769  89.063   0.734   1 34.2 
SNL-2  8970.761  89.466   0.737   1 34.2 
SNL-2  8973.754  89.071   0.764   1 34.2 
SNL-2  8976.748  86.466   0.730   1 34.2 
SNL-2  8979.743  85.135   0.729   1 34.2 
SNL-2  8982.739  81.925   0.759   1 34.2 
SNL-2  8985.735  79.940   0.724   1 34.2 
SNL-2  8988.733  78.601   1.063   1 34.2 
SNL-2  8991.732  79.875   0.889   1 34.2 
SNL-2  8994.732  82.653   0.757   1 34.2 
SNL-2  8997.733  86.604   0.703   1 34.2 
SNL-2  9000.734  88.754   1.054   1 34.2 
SNL-2  9003.737  90.934   1.078   1 34.2 
SNL-2  9006.741  90.550   0.749   1 34.2 
SNL-2  9009.746  92.241   0.739   1 34.2 
SNL-2  9012.752  93.689   0.748   1 34.1 
SNL-2  9015.759  94.469   0.731   1 34.1 
SNL-2  9018.766  94.903   0.781   1 34.1 
SNL-2  9021.775  94.936   0.736   1 34.1 
SNL-2  9024.785  94.762   0.754   1 34.1 
SNL-2  9027.796  94.950   0.771   1 34.1 
SNL-2  9030.808  92.996   0.740   1 34.1 
SNL-2  9033.821  93.029   0.729   1 34.1 
SNL-2  9036.835  94.990   0.755   1 34.1 
SNL-2  9039.849  94.698   0.832   1 34.1 
SNL-2  9042.865  94.788   0.740   1 34.1 
SNL-2  9045.882  93.541   0.730   1 34.1 
SNL-2  9048.900  94.552   0.853   1 34.1 
SNL-2  9051.919  94.423   0.877   1 34.1 
SNL-2  9054.939  94.544   0.744   1 34.1 
SNL-2  9057.960  95.021   0.726   1 34.1 
SNL-2  9060.982  94.062   0.731   1 34.1 
SNL-2  9064.005  93.847   0.750   1 34.1 
SNL-2  9067.028  94.633   0.747   1 34.0 
SNL-2  9070.053  93.885   0.788   1 34.0 
SNL-2  9073.079  95.956   0.790   1 34.0 
SNL-2  9076.106  95.962   0.745   1 34.0 
SNL-2  9079.134  95.942   0.736   1 34.0 
SNL-2  9082.163  96.433   0.789   1 34.0 
SNL-2  9085.193  95.898   0.742   1 34.0 
SNL-2  9088.224  95.742   0.784   1 34.0 
SNL-2  9091.256  96.672   0.759   1 34.0 
SNL-2  9094.289  94.731   0.822   1 34.0 
SNL-2  9097.323  93.505   0.736   1 34.0 
SNL-2  9100.358  92.504   0.784   1 34.0 
SNL-2  9103.394  90.953   0.853   1 34.0 
SNL-2  9106.432  88.816   0.774   1 34.0 
SNL-2  9109.470  87.904   0.754   1 34.0 
SNL-2  9112.509  86.372   0.703   1 34.0 
SNL-2  9115.549  84.937   0.706   1 34.0 
SNL-2  9118.590  84.824   0.750   1 34.0 
SNL-2  9121.632  88.724   0.745   1 34.0 
SNL-2  9124.675  88.387   0.716   1 34.0 
SNL-2  9127.719  90.338   0.725   1 34.0 
SNL-2  9130.765  91.357   0.781   1 33.9 
SNL-2  9133.811  92.453   0.757   1 33.9 
SNL-2  9136.858  93.474   0.813   1 33.9 
SNL-2  9139.906  93.178   0.754   1 33.9 
SNL-2  9142.956  93.649   0.729   1 33.9 
SNL-2  9146.006  94.261   0.734   1 33.9 
SNL-2  9149.057  94.874   0.727   1 33.9 
SNL-2  9152.109  93.421   0.818   1 33.9 
SNL-2  9155.163  96.332   0.852   1 33.9 
SNL-2  9158.217  97.802   0.809   1 33.9 
SNL-2  9161.272  96.046   0.816   1 33.9 
SNL-2  9164.329  97.673   0.765   1 33.9 
SNL-2  9167.386  95.558   0.740   1 33.9 
SNL-2  9170.445  97.278   0.749   1 33.9 
SNL-2  9173.504  97.307   0.767   1 33.9 
SNL-2  9176.565  97.981   0.818   1 33.9 
SNL-2  9179.626  99.152   0.759   1 33.9 
SNL-2  9182.689  98.004   0.745   1 33.9 
SNL-2  9185.752  98.364   0.776   1 33.9 
SNL-2  9188.817  98.021   0.739   1 33.9 
SNL-2  9191.882  98.017   0.740   1 33.9 
SNL-2  9194.949  97.067   0.753   1 33.9 
SNL-2  9198.016  99.061   0.769   1 33.9 
SNL-2  9201.085  98.237   0.735   1 33.9 
SNL-2  9204.155  98.089   0.737   1 33.8 
SNL-2  9207.225  98.450   0.746   1 33.8 
SNL-2  9210.297  98.644   0.745   1 33.8 
SNL-2  9213.370  97.511   0.739   1 33.8 
SNL-2  9216.444  98.246   0.797   1 33.8 
SNL-2  9219.518  99.726   0.779   1 33.8 
SNL-2  9222.594  97.912   0.754   1 33.8 
SNL-2  9225.671  97.615   0.807   1 33.8 
SNL-2  9228.749  97.780   0.749   1 33.8 
SNL-2  9231.828  97.096   0.742   1 33.8 
SNL-2  9234.908  98.157   0.756   1 33.8 
SNL-2  9237.989  99.764   0.755   1 33.8 
SNL-2  9241.071  99.047   0.761   1 33.8 
SNL-2  9244.154  98.864   0.754   1 33.8 
SNL-2  9247.238  98.620   0.767   1 33.8 
SNL-2  9250.323  99.424   0.775   1 33.8 
SNL-2  9253.409  98.123   0.778   1 33.8 
SNL-2  9256.496  97.120   0.752   1 33.8 
SNL-2  9259.584  96.121   0.749   1 33.8 
SNL-2  9262.673  95.994   0.777   1 33.8 
SNL-2  9265.763  95.421   0.751   1 33.8 
SNL-2  9268.855  97.179   0.747   1 33.8 
SNL-2  9271.947  97.486   0.753   1 33.8 
SNL-2  9275.040  97.490   0.767   1 33.8 
SNL-2  9278.135  97.751   0.782   1 33.8 
SNL-2  9281.230  97.925   0.818   1 33.8 
SNL-2  9284.326  98.736   0.788   1 33.8 
SNL-2  9287.424 101.327   0.865   1 33.8 
SNL-2  9290.522  99.664   0.799   1 33.8 
SNL-2  9293.622 101.327   0.849   1 33.8 
SNL-2  9296.722 100.879   0.870   1 33.8 
SNL-2  9299.824  99.985   0.861   1 33.7 
SNL-2  9302.926 102.037   0.896   1 33.7 
SNL-2  9306.030 103.128   1.181   1 33.7 
SNL-2  9309.135 102.466   1.663   1 33.7 
SNL-2  9312.241 106.338   1.419   1 33.7 
SNL-2  9315.347 102.249   1.601   1 33.7 
SNL-2  9318.455 101.216   1.441   1 33.7 
SNL-2  9321.564 100.608   1.090   1 33.7 
SNL-2  9324.674  98.643   2.208   1 33.7 
SNL-2  9327.785  99.483   1.264   1 33.7 
SNL-2  9330.897  97.315   0.970   1 33.7 
SNL-2  9334.010  93.983   1.135   1 33.7 
SNL-2  9337.124  94.672   1.318   1 33.7 
SNL-2  9340.239  96.329   1.373   1 33.7 
SNL-2  9343.355  93.331   1.474   1 33.7 
SNL-2  9346.472 100.479   1.664   1 33.7 
SNL-2  9349.590  98.224   0.963   1 33.7 
SNL-2  9352.709  95.930   0.991   1 33.7 
SNL-2  9355.829  99.023   1.407   1 33.7 
SNL-2  9358.951  97.092   1.365   1 33.7 
SNL-2  9362.073  99.984   0.991   1 33.7 
SNL-2  9365.196  95.897   0.977   1 33.7 
SNL-2  9368.321  99.577   1.151   1 33.7 
SNL-2  9371.446  97.870   1.407   1 33.7 
SNL-2  9374.573  98.398   1.688   1 33.7 
SNL-2  9377.700  95.106   2.488   1 33.7 
SNL-2  9380.829 101.433   1.208   1 33.7 
SNL-2  9383.959  99.076   1.222   1 33.7 
SNL-2  9387.089  96.015   1.123   1 33.7 
SNL-2  9390.221  98.079   0.965   1 33.7 
SNL-2  9393.354  96.351   0.876   1 33.7 
SNL-2  9396.488  96.145   0.879   1 33.7 
SNL-2  9399.622  95.602   0.969   1 33.7 
SNL-2  9402.758  98.923   1.284   1 33.7 
SNL-2  9405.895  96.447   0.968   1 33.7 
SNL-2  9409.033  94.305   0.933   1 33.7 
SNL-2  9412.172  94.745   1.051   1 33.7 
SNL-2  9415.312  97.154   0.902   1 33.7 
SNL-2  9418.453  97.046   1.193   1 33.7 
SNL-2  9421.596  98.333   1.387   1 33.7 
SNL-2  9424.739  98.396   0.995   1 33.7 
SNL-2  9427.883  97.874   1.462   1 33.7 
SNL-2  9431.028 100.916   1.292   1 33.7 
SNL-2  9434.175  98.365   0.921   1 33.7 
SNL-2  9437.322  97.194   1.127   1 33.7 
SNL-2  9440.471 100.651   3.017   1 33.7 
SNL-2  9443.620 104.597   1.860   1 33.7 
SNL-2  9446.771  99.089   1.082   1 33.7 
SNL-2  9449.922  97.836   1.034   1 33.7 
SNL-2  9453.075  97.614   0.974   1 33.7 
SNL-2  9456.229 101.722   1.323   1 33.7 
SNL-2  9459.384 102.092   1.873   1 33.7 
SNL-2  9462.540  97.794   1.553   1 33.7 
SNL-2  9465.696  98.333   0.991   1 33.7 

